On the stability of gradient descent with second order dynamics for time-varying cost functions

Gradient based optimization algorithms deployed in Machine Learning (ML) applications are often analyzed and compared by their convergence rates or regret bounds. While these rates and bounds convey valuable information they don't always directly translate to stability guarantees. Stability and similar concepts, like robustness, will become ever more important as we move towards deploying models in real-time and safety critical systems. In this work we build upon the results in Gaudio et al. 2021 and Moreu & Annaswamy 2022 for gradient descent with second order dynamics when applied to explicitly time varying cost functions and provide more general stability guarantees. These more general results can aid in the design and certification of these optimization schemes so as to help ensure safe and reliable deployment for real-time learning applications. We also hope that the techniques provided here will stimulate and cross-fertilize the analysis that occurs on the same algorithms from the online learning and stochastic optimization communities.

==> code/figure1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "id": "goTc1gflfb-T"
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torch.optim as optim\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from matplotlib.colors import Normalize, LogNorm\n",
    "from matplotlib.cm import ScalarMappable\n",
    "\n",
    "from tqdm import tqdm\n",
    "\n",
    "import random\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "id": "McvEnBRyiLya"
   },
   "outputs": [],
   "source": [
    "def generate_data(size, scheme, seed, a=5.0, b1=7.0, b2=14.0, c1=0.0, c2=5):\n",
    "    \"\"\"\n",
    "    Generates data that serves as input to the function.\n",
    "    Args:\n",
    "        size: (int) the total number of data points\n",
    "        scheme: (str) the nature of the generated data\n",
    "        seed: (int) the number used to initialize random number generation\n",
    "        a: (float) constant parameter\n",
    "        b1: (float) time-varying parameter\n",
    "        b2: (float) time-varying parameter\n",
    "\n",
    "    Returns:\n",
    "        (torch.tensor) values for a\n",
    "        (torch.tensor) values for b\n",
    "    \"\"\"\n",
    "\n",
    "    A = [torch.tensor(a) for i in range(size)]\n",
    "    B = [b1 for i in range(size)]\n",
    "    C = [c1 for i in range(size)]\n",
    "    if scheme == \"step\":\n",
    "        B = [b1 if i < size/2 else b2 for i in range(size)]\n",
    "    elif scheme == \"random\":\n",
    "        random.seed(seed)\n",
    "        B = [float(random.uniform(b1, b2)) for i in range(size)]\n",
    "    elif scheme == \"alternate\":\n",
    "        B = [b1 if i % 2 == 0 else b2 for i in range(size)]\n",
    "    elif scheme == \"shift\":\n",
    "        C = [c1 if i < size / 2 else c2 for i in range(size)]\n",
    "    elif scheme == \"random_shift\":\n",
    "        random.seed(seed)\n",
    "        B = [float(random.uniform(b1, b2)) for i in range(size)]\n",
    "        C = [c1 if i < size / 2 else c2 for i in range(size)]\n",
    "\n",
    "    return torch.tensor(np.array(A)), torch.tensor(np.array(B)), torch.tensor(np.array(C))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "id": "lw_h5Bg5hhfX"
   },
   "outputs": [],
   "source": [
    "def cost(a, b, c, x):\n",
    "    \"\"\"\n",
    "    the cost function\n",
    "    Args:\n",
    "        a, b, c: (torch.tensor) the parameters\n",
    "        x: (torch.Parameter) the variable\n",
    "    \"\"\"\n",
    "\n",
    "    return torch.log(a) + torch.log(torch.exp(-b * (x-c)) + torch.exp(b * (x-c)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "id": "VPl1Iuo_hZmq"
   },
   "outputs": [],
   "source": [
    "def optimize_cost_ht(gamma, n_iters, x0, a_vec, b_vec, c_vec, mu=1):\n",
    "    \"\"\"\n",
    "    optimizers the cost using higher order tuner\n",
    "    \"\"\"\n",
    "    loss_values = []\n",
    "    x_values = []\n",
    "    x = torch.tensor(x0, dtype=torch.float, requires_grad=True)\n",
    "    y = torch.tensor(x0, dtype=torch.float, requires_grad=False)\n",
    "    z = torch.tensor(x0, dtype=torch.float, requires_grad=False)\n",
    "    beta = 1 / gamma\n",
    "    for i in tqdm(range(n_iters)):\n",
    "        N_t = b_vec[i] ** 2\n",
    "        alpha = mu / N_t\n",
    "        eta = gamma / N_t\n",
    "        x.data = beta * z + (1 - beta) * y\n",
    "        x.requires_grad = True\n",
    "        loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "        loss_values.append(loss.item())\n",
    "        loss.backward()\n",
    "        with torch.no_grad():\n",
    "            y = x - alpha * x.grad\n",
    "            z = z - eta * x.grad\n",
    "            \n",
    "        x_values.append(x.item())\n",
    "        x.grad = None\n",
    "        \n",
    "\n",
    "    loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "    loss_values.append(loss.item())\n",
    "    x_values.append(x.item())\n",
    "\n",
    "    return loss_values, x_values\n",
    "\n",
    "def optimize_cost(n_iters, lr, x0, optimizer_name, a_vec, b_vec, c_vec,\n",
    "                  decay=False, normalize=False):\n",
    "    \"\"\"\n",
    "    optimizes the cost function\n",
    "    \"\"\"\n",
    "\n",
    "    loss_values = []\n",
    "    x = torch.tensor(x0, dtype=torch.float, requires_grad=True)\n",
    "    x_values = [x.item()]\n",
    "    optimizer = optim.Adagrad([x], lr=lr)\n",
    "    \n",
    "    if optimizer_name == \"Adam\":\n",
    "        optimizer = optim.Adam([x], lr=lr)\n",
    "    elif optimizer_name == \"GD\":\n",
    "        optimizer = optim.SGD([x], lr=lr)\n",
    "    for i in tqdm(range(n_iters)):\n",
    "        if optimizer_name == \"Adam\":\n",
    "            if i >= 1:\n",
    "                optimizer.param_groups[0]['lr']=lr/np.sqrt(i)\n",
    "        if decay:\n",
    "            if i >= 1:\n",
    "                optimizer.param_groups[0]['lr']=lr/np.sqrt(i)\n",
    "        if normalize:\n",
    "            optimizer.param_groups[0]['lr']=lr / (b_vec[i] ** 2)\n",
    "\n",
    "        optimizer.zero_grad()\n",
    "        loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "        loss_values.append(loss.item())\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "        x_values.append(optimizer.param_groups[0]['params'][0].item())\n",
    "        \n",
    "    loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "    loss_values.append(loss.item())\n",
    "    x_values.append(x.item())\n",
    "\n",
    "    return np.array(loss_values) #, np.array(x_values)\n",
    "\n",
    "def optimize_cost_NAGD(n_iters, x0, a_vec, b_vec, c_vec, mu=1, gamma=1,\n",
    "                       normalize=False):\n",
    "    \"\"\"\n",
    "    optimizes the function using Nesterov's Accelerated Gradient Descent\n",
    "    \"\"\"\n",
    "\n",
    "    loss_values = []\n",
    "    x_values = []\n",
    "    x = torch.tensor(x0, dtype=torch.float, requires_grad=True)\n",
    "    y = torch.tensor(x0, dtype=torch.float)\n",
    "    ## this corresponds to tilde z\n",
    "    z = torch.tensor(x0, dtype=torch.float)*2\n",
    "\n",
    "    for i in tqdm(range(n_iters)):\n",
    "        N_t = 1\n",
    "        gamma = i / 2\n",
    "        if normalize:\n",
    "            N_t = b_vec[i] ** 2\n",
    "            eta = gamma / N_t\n",
    "        else:\n",
    "            # assuming we are provided with normalized rate\n",
    "            eta = gamma\n",
    "        alpha = mu / N_t\n",
    "\n",
    "        beta = 2 / (i + 1)\n",
    "        beta_next = 2 / (i + 2)\n",
    "        x = z + (1 - beta) * y\n",
    "        x.requires_grad = True\n",
    "        loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "        loss_values.append(loss.item())\n",
    "        loss.backward()\n",
    "        with torch.no_grad():\n",
    "            y = x - alpha * x.grad.data\n",
    "            z = beta_next / beta * z - beta_next * eta * x.grad.data\n",
    "\n",
    "        x_values.append(x.item())\n",
    "        x.grad = None\n",
    "    \n",
    "    loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "    loss_values.append(loss.item())\n",
    "    x_values.append(x.item())\n",
    "        \n",
    "    return np.array(loss_values)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 431
    },
    "id": "5YAQwyXPfi26",
    "outputId": "9054e324-ce8b-4440-f618-faeb787e4451"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "  0%|          | 0/100 [00:00<?, ?it/s]"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 100/100 [00:00<00:00, 10679.32it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 12046.71it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 12211.56it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 12298.57it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 12084.89it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 12193.81it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 12874.65it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 13715.39it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 13760.84it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 13632.92it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 12976.62it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 12834.07it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 11520.91it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 9682.59it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 13691.22it/s]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x250 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "linewidth=2\n",
    "linewidth1=1\n",
    "linewidth2=2\n",
    "\n",
    "fig = plt.figure(figsize=(8.5, 2.5), layout='constrained')\n",
    "ax1 = fig.add_subplot(1, 2, 1)\n",
    "ax2 = fig.add_subplot(1, 2, 2)\n",
    "\n",
    "g = np.arange(1, 1.5, 0.00001)\n",
    "b = 1 / g\n",
    "m = 1\n",
    "l = 1\n",
    "x = 1\n",
    "\n",
    "c5 = g**2 + x * (g-m)**2 - (1+l) * g\n",
    "c6 = 2 * (x *(g-m)+g)\n",
    "c7 = x - x * (1-b) ** (-2)\n",
    "\n",
    "c8 = 4 * c5 * c7- c6**2\n",
    "\n",
    "color = 'lightcoral'\n",
    "ax1.set_xlabel(r'$\\gamma_t$')\n",
    "ax1.set_ylabel(r'$-c_5$', color=color)\n",
    "ax1.plot(g, -c5, color=color,linewidth=linewidth)\n",
    "ax1.tick_params(axis='y', labelcolor=color)\n",
    "\n",
    "ax1_twin = ax1.twinx()\n",
    "\n",
    "color = 'forestgreen'\n",
    "ax1_twin.set_ylabel(r'$4c_5c_7-c_6^2$', color=color,labelpad=-5)\n",
    "ax1_twin.plot(g, c8, color=color,linewidth=linewidth)\n",
    "ax1_twin.tick_params(axis='y', labelcolor=color)\n",
    "ax1_twin.set_yscale('log')\n",
    "#ax1.set_title(\"A\", loc=\"left\", fontweight=\"bold\")\n",
    "\n",
    "data_a, data_b, data_c = generate_data(100, \"shift\", 11, a=5.0, b1=7.0, b2=14.0, c2=5.0)\n",
    "gamma_values = [1, 1+.125/2, 1.125, 1.25,1.25+.25/2, 1.5, 1.75, 2, 2.5, 3, 5,10, 20]\n",
    "dict_results = {}\n",
    "for gamma in gamma_values:\n",
    "    loss, x = optimize_cost_ht(gamma, data_a.shape[0], 7.0, data_a,\n",
    "                               data_b, data_c)\n",
    "    dict_results[gamma] = loss\n",
    "\n",
    "x_start = 7.0\n",
    "results_gd = optimize_cost(data_a.shape[0], 1, x_start, \"GD\", data_a, data_b, data_c,\n",
    "                  decay=False, normalize=True)\n",
    "results_nagd = optimize_cost_NAGD(data_a.shape[0], x_start, data_a, data_b, data_c, mu=1, \n",
    "                                  gamma=1,normalize=True)\n",
    "x = np.arange(0, 101)\n",
    "norm = LogNorm(vmin=min(dict_results.keys())/1.3, vmax=max(dict_results.keys())) # I added the lognorm scale - Travis\n",
    "cmap = plt.get_cmap('gray_r')\n",
    "\n",
    "for key in dict_results:\n",
    "    color = cmap(norm(key))\n",
    "    if key==2:\n",
    "        ax2.plot(x, dict_results[key], color=color,linewidth=linewidth1, alpha=1, label='HT ($\\gamma_t=$color bar)')\n",
    "    else:\n",
    "        ax2.plot(x, dict_results[key], color=color,linewidth=linewidth1, alpha=1)\n",
    "sm = ScalarMappable(cmap=cmap, norm=norm)\n",
    "sm.set_array([])\n",
    "cbar = plt.colorbar(sm, ax=ax2,shrink=0.8)\n",
    "cbar.set_label(r'$\\gamma_t$')\n",
    "\n",
    "cbar.ax.set_ylim(1,20)\n",
    "\n",
    "\n",
    "#ax2.legend(title=\"HT($\\gamma_t_t$)\")\n",
    "ax2.set_xlabel(r\"$t$\")\n",
    "ax2.set_ylabel(r\"$f_t(x_t)$\")\n",
    "#ax2.set_title(\"B\", loc=\"left\", fontweight=\"bold\")\n",
    "ax2.plot(x, results_gd, '--',color=\"tab:blue\", label=\"GD\", linewidth=linewidth2)\n",
    "ax2.plot(x, results_nagd_beck, '--', color=\"tab:red\", label=\"NAGD\",linewidth=linewidth2)\n",
    "ax2.plot(x, dict_results[1.5], '--', color=\"tab:purple\", label=\"HT ($\\gamma_t=1.5$)\",linewidth=linewidth2)\n",
    "\n",
    "ax1.text(-0.05, 1.01, 'A', transform=ax1.transAxes, size=12, weight='bold')\n",
    "ax2.text(-0.05, 1.01, 'B', transform=ax2.transAxes, size=12, weight='bold')\n",
    "\n",
    "ax2.legend(prop={'size': 9}, ncols=1,labelspacing=0)\n",
    "\n",
    "plt.savefig('figure1.pdf',pad_inches = 0, bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "neUl-t4Dn5hX"
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "opt",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/figure2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "id": "L7FWUGf-Tx4U"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torch.optim as optim\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "import string\n",
    "import random\n",
    "\n",
    "from tqdm import tqdm\n",
    "\n",
    "DEVICE = torch.device(\"cuda:0\" if torch.cuda.is_available() else \"cpu\")\n",
    "mpl.rcParams['lines.linewidth'] = 2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "WOUJIKULAZBX"
   },
   "source": [
    "### Functions for generating the data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "id": "eRam8haPT1cl"
   },
   "outputs": [],
   "source": [
    "def generate_data(size, scheme, seed, a=5.0, b1=7.0, b2=14.0, c=0.0):\n",
    "    \"\"\"\n",
    "    Generates data that serves as input to the function.\n",
    "    Args:\n",
    "        size: (int) the total number of data points\n",
    "        scheme: (str) the nature of the generated data\n",
    "        seed: (int) the number used to initialize random number generation\n",
    "        a: (float) constant parameter\n",
    "        b1: (float) time-varying parameter\n",
    "        b2: (float) time-varying parameter\n",
    "\n",
    "    Returns:\n",
    "        (torch.tensor) values for a\n",
    "        (torch.tensor) values for b\n",
    "    \"\"\"\n",
    "\n",
    "    A = [a for i in range(size)]\n",
    "    B = [b1 for i in range(size)]\n",
    "    C = [c for i in range(size)]\n",
    "    if scheme == \"step\":\n",
    "        B = [b1 if i < size/2 else b2 for i in range(size)]\n",
    "    elif scheme == \"random\":\n",
    "        random.seed(seed)\n",
    "        B = [float(random.uniform(b1, b2)) for i in range(size)]\n",
    "    elif scheme == \"alternate\":\n",
    "        B = [b1 if i % 2 == 0 else b2 for i in range(size)]\n",
    "    elif scheme == \"shift\":\n",
    "        C = [c if i < size / 2 else 5 for i in range(size)]\n",
    "    elif scheme == \"random_shift\":\n",
    "        random.seed(seed)\n",
    "        B = [float(random.uniform(b1, b2)) for i in range(size)]\n",
    "        C = [c if i < size / 2 else 5 for i in range(size)]\n",
    "\n",
    "    return torch.tensor(np.array(A)), torch.tensor(np.array(B)), torch.tensor(np.array(C))\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost(a, b, c, x):\n",
    "    \"\"\"\n",
    "    the cost function\n",
    "    Args:\n",
    "        a, b, c: (torch.tensor) the parameters\n",
    "        x: (torch.Parameter) the variable\n",
    "    \"\"\"\n",
    "\n",
    "    return torch.log(a) + torch.log(torch.exp(-b * (x-c)) + torch.exp(b * (x-c)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "XLqjqgCLAUtx"
   },
   "source": [
    "### Optimizers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "id": "14cOR2atUkg5"
   },
   "outputs": [],
   "source": [
    "def optimize_cost(n_iters, lr, x0, optimizer_name, a_vec, b_vec, c_vec,\n",
    "                  decay=False, normalize=False):\n",
    "    \"\"\"\n",
    "    optimizes the cost function\n",
    "    \"\"\"\n",
    "\n",
    "    loss_values = []\n",
    "    x = torch.tensor(x0, dtype=torch.float, requires_grad=True)\n",
    "    x_values = [x.item()]\n",
    "    optimizer = optim.Adagrad([x], lr=lr)\n",
    "    if optimizer_name == \"Adam\":\n",
    "        optimizer = optim.Adam([x], lr=lr)\n",
    "    elif optimizer_name == \"GD\":\n",
    "        optimizer = optim.SGD([x], lr=lr)\n",
    "    for i in tqdm(range(n_iters)):\n",
    "        if optimizer_name == \"Adam\":\n",
    "            if i >= 1:\n",
    "                optimizer.param_groups[0]['lr']=lr/np.sqrt(i)\n",
    "        if decay:\n",
    "            if i >= 1:\n",
    "                optimizer.param_groups[0]['lr']=lr/np.sqrt(i)\n",
    "        if normalize:\n",
    "            optimizer.param_groups[0]['lr']=lr / (b_vec[i] ** 2)\n",
    "\n",
    "        optimizer.zero_grad()\n",
    "        loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "        #print(loss)\n",
    "        loss_values.append(loss.item())\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "        x_values.append(optimizer.param_groups[0]['params'][0].item())\n",
    "\n",
    "    ## the parameters and loss after the final update\n",
    "    #loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "    #loss_values.append(loss.item())\n",
    "    #x_values.append(optimizer.param_groups[0]['params'][0].item())\n",
    "\n",
    "    return np.array(loss_values) #, np.array(x_values)\n",
    "\n",
    "def optimize_cost_ht(gamma, n_iters,x0, a_vec, b_vec, c_vec):\n",
    "    \"\"\"\n",
    "    optimizers the cost using higher order tuner\n",
    "    \"\"\"\n",
    "    \n",
    "    loss_values = []\n",
    "    x_values = []\n",
    "    x = torch.tensor(x0, dtype=torch.float, requires_grad=True)\n",
    "    y = torch.tensor(x0, dtype=torch.float)\n",
    "    z = torch.tensor(x0, dtype=torch.float)\n",
    "\n",
    "    beta = 1 / gamma\n",
    "    for i in tqdm(range(n_iters)):\n",
    "        N_t = b_vec[i] ** 2\n",
    "        mu=1\n",
    "        alpha = mu / N_t\n",
    "        eta = gamma / N_t\n",
    "        x = beta * z + (1 - beta) * y\n",
    "        x.requires_grad = True\n",
    "        loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "        loss_values.append(loss.item())\n",
    "        loss.backward()\n",
    "        with torch.no_grad():\n",
    "            y = x - alpha * x.grad\n",
    "            z = z - eta * x.grad\n",
    "\n",
    "        x_values.append(x.item())\n",
    "        x.grad = None\n",
    "\n",
    "    #loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "    #loss_values.append(loss.item())\n",
    "    #x_values.append(x.item())\n",
    "\n",
    "    return np.array(loss_values)#, np.array(x_values)\n",
    "\n",
    "def optimize_cost_NAGD(n_iters, x0, a_vec, b_vec, c_vec, mu=1, gamma=1,\n",
    "                       normalize=False):\n",
    "    \"\"\"\n",
    "    optimizes the function using Nesterov's Accelerated Gradient Descent\n",
    "    \"\"\"\n",
    "\n",
    "    loss_values = []\n",
    "    x_values = []\n",
    "    x = torch.tensor(x0, dtype=torch.float, requires_grad=True)\n",
    "    y = torch.tensor(x0, dtype=torch.float)\n",
    "    ## this corresponds to tilde z\n",
    "    z = torch.tensor(x0, dtype=torch.float) * 2\n",
    "\n",
    "    for i in tqdm(range(n_iters)):\n",
    "        N_t = 1\n",
    "        gamma = i / 2\n",
    "        if normalize:\n",
    "            N_t = b_vec[i] ** 2\n",
    "            eta = gamma / N_t\n",
    "        else:\n",
    "            # assuming we are provided with TN-rate\n",
    "            eta = gamma * mu\n",
    "        alpha = mu / N_t\n",
    "\n",
    "        beta = 2 / (i + 1)\n",
    "        beta_next = 2 / (i + 2)\n",
    "        x = z + (1 - beta) * y\n",
    "        x.requires_grad = True\n",
    "        loss = cost(a_vec[i], b_vec[i], c_vec[i], x)\n",
    "        loss_values.append(loss.item())\n",
    "        loss.backward()\n",
    "        with torch.no_grad():\n",
    "            y = x - alpha * x.grad.data\n",
    "            z = beta_next / beta * z - beta_next * eta * x.grad.data\n",
    "\n",
    "        x_values.append(x.item())\n",
    "        x.grad = None\n",
    "\n",
    "    return np.array(loss_values)#, np.array(x_values)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "QY9N_i_AAjB2"
   },
   "source": [
    "### Generate the data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "id": "RolbK3vJVc0j"
   },
   "outputs": [],
   "source": [
    "N = 100\n",
    "data_a_step, data_b_step, data_c_step = generate_data(N, \"step\", 101, b1=7.0, b2=21.0)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Initialize values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "start = 7"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "wfQlrv4QApGh"
   },
   "source": [
    "### Changing b from 7 to 21 halfway"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "e8anyLNceThE",
    "outputId": "a323df19-9257-47b4-8bf4-b54a7b7cb89b"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 100/100 [00:00<00:00, 7659.85it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 5799.73it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 8798.99it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 9666.30it/s]\n",
      "100%|██████████| 100/100 [00:00<00:00, 10900.52it/s]\n"
     ]
    }
   ],
   "source": [
    "adam_step_loss = np.zeros(N)\n",
    "adagrad_step_loss = np.zeros(N)\n",
    "ht_step_loss = np.zeros(N)\n",
    "normalized_gd_step_loss = np.zeros(N)\n",
    "normalized_nagd_step_loss = np.zeros(N)\n",
    "gd_step_loss = np.zeros(N)\n",
    "nagd_step_loss = np.zeros(N)\n",
    "\n",
    "\n",
    "ht_step_loss = optimize_cost_ht(1.5, N, start, data_a_step, data_b_step,data_c_step) \n",
    "normalized_gd_step_loss = optimize_cost(N, 1, start, \"GD\", data_a_step,data_b_step, data_c_step, normalize=True) \n",
    "normalized_nagd_step_loss = optimize_cost_NAGD(N, start, data_a_step, data_b_step, data_c_step, normalize=True) \n",
    "gd_step_loss = optimize_cost(N, 1/49, start, \"GD\", data_a_step,data_b_step, data_c_step, normalize=False) \n",
    "nagd_step_loss = optimize_cost_NAGD(N, start, data_a_step, data_b_step,data_c_step, mu=1/49, normalize=False) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "COLOR_DICT = {\"GD\": \"tab:blue\", \"Adam\": \"tab:green\",\n",
    "             \"Adagrad\":\"tab:orange\", \"NAGD\":\"tab:red\",\n",
    "             \"TN-GD\":\"brown\", \"TN-NAGD\":\"tab:pink\",\n",
    "              \"HT\": \"black\"}\n",
    "\n",
    "def draw_axes(axes, data_dict, list_keys, x_label, y_label,\n",
    "             axes_label=None, set_legend=True, linewidth=0.5):\n",
    "\n",
    "    axes.set_xlabel(x_label)\n",
    "    axes.set_ylabel(y_label,labelpad=9)\n",
    "    #print(data_dict)\n",
    "    for key in list_keys:\n",
    "        y_data = data_dict[key]\n",
    "        x_data = np.arange(0, len(y_data))\n",
    "        #print(x_data)\n",
    "        axes.plot(x_data, y_data, linewidth=2, alpha=0.75, color=COLOR_DICT[key],\n",
    "                 label=key)\n",
    "        if axes_label is not None:\n",
    "            #axes.set_title(axes_label, loc=\"left\", fontweight=\"bold\")\n",
    "            axes.text(-0.05, 1.01, axes_label, transform=axes.transAxes, fontsize=12, fontweight='bold')\n",
    "\n",
    "    if set_legend:\n",
    "        axes.legend(prop={'size': 9})\n",
    "\n",
    "def make_figure(data_dict, panel_a_opt, panel_b_opt,\n",
    "               location=\"fig_output\", name=\"figure.pdf\",\n",
    "               x_label=r\"$t$\", y_label=\"\\n$f_t(x_t)$\"):\n",
    "    \"\"\"\n",
    "    makes the figures\n",
    "\n",
    "    Args:\n",
    "        data_dict: (str) optimizer name -> (np.ndarray) results\n",
    "        panel_a_opt:(List[str])\n",
    "        panel_b_opt:(List[str])\n",
    "  \n",
    "    \"\"\"\n",
    "\n",
    "    fig = plt.figure(figsize=(8.5, 2.5), layout='constrained')\n",
    "    #plt.subplots_adjust(left=.2)\n",
    "    axes1 = fig.add_subplot(1, 2, 1)\n",
    "    axes2 = fig.add_subplot(1, 2, 2)\n",
    "\n",
    "\n",
    "    draw_axes(axes1, data_dict, panel_a_opt, x_label, y_label, \"A\")\n",
    "    draw_axes(axes2, data_dict, panel_b_opt, x_label, y_label, \"B\")\n",
    "    \n",
    "    fig.savefig(name, pad_inches=0,bbox_inches='tight')\n",
    "\n",
    "def make_plot(x, y_dict, x_label, y_label, title):\n",
    "\n",
    "    fig = plt.figure(figsize=(8.5, 2.55), layout='constrained')\n",
    "    axes = fig.add_subplot(1, 1, 1)\n",
    "    axes.set_xlabel(x_label)\n",
    "    axes.set_ylabel(y_label)\n",
    "    axes.set_title(title)\n",
    "\n",
    "    for key in y_dict:\n",
    "        axes.plot(x, y_dict[key], label=key)\n",
    "        axes.legend(prop={'size': 7})\n",
    "    \n",
    "\n",
    "    fig.savefig(name, bbox_inches='tight', pad_inches=0)\n",
    "    #plt.close()\n",
    "\n",
    "\n",
    "results_step = {\"TN-NAGD\":normalized_nagd_step_loss, \"TN-GD\": normalized_gd_step_loss,\n",
    "             \"GD\": gd_step_loss, \"HT\": ht_step_loss, \"NAGD\":nagd_step_loss,\n",
    "             \"Adam\": adam_step_loss, \"Adagrad\":adagrad_step_loss}\n",
    "panel_a = [\"HT\", \"GD\", \"NAGD\"]\n",
    "panel_b = [\"HT\", \"TN-GD\", \"TN-NAGD\"]\n",
    "panel_c = [\"HT\", \"Adam\", \"Adagrad\"]\n",
    "make_figure(results_step, panel_a, panel_b, name='figure2.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "opt",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/figure3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "id": "4VfcVE-n0LWt"
   },
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "from scipy.optimize import minimize\n",
    "from scipy.optimize import newton\n",
    "\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torch.optim as optim\n",
    "\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "\n",
    "from tqdm import tqdm\n",
    "import string\n",
    "\n",
    "DEVICE = torch.device(\"cuda:0\" if torch.cuda.is_available() else \"cpu\")\n",
    "mpl.rcParams['lines.linewidth'] = 2\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "id": "vjNyh96tg42W"
   },
   "outputs": [],
   "source": [
    "def cost(a,b,c,x):\n",
    "  return torch.log(a)+torch.log(torch.exp(-b*(x-c))+torch.exp(b*(x-c)))\n",
    "\n",
    "def cost_(a,b,c,x):\n",
    "  return np.log(a)+np.log(np.exp(-b*(x-c))+np.exp(b*(x-c)))\n",
    "\n",
    "def cum_cost(a,b,c_vec,x,n):\n",
    "  total=0\n",
    "  for i in range(0,n+1):\n",
    "    total+=cost(a,b,c_vec[i],x)\n",
    "  return total\n",
    "\n",
    "def cum_cost_(a,b,c_vec,x,n):\n",
    "  total=0\n",
    "  for i in range(0,n+1):\n",
    "    total+=cost_(a,b,c_vec[i],x)\n",
    "  return total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "id": "4VKxOT3-iG7m"
   },
   "outputs": [],
   "source": [
    "dtype = torch.float\n",
    "\n",
    "a = torch.tensor(5, dtype=dtype)\n",
    "b = torch.tensor(7, dtype=dtype)\n",
    "c = torch.tensor(0, dtype=dtype)\n",
    "x = torch.tensor(5, dtype=dtype, requires_grad=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "id": "PCW8Xkx0jMMm"
   },
   "outputs": [],
   "source": [
    "n=400\n",
    "\n",
    "# for use with torch\n",
    "c_vec=[]\n",
    "for i in range(n):\n",
    "  if i>=50:\n",
    "    c=torch.tensor(5, dtype=dtype)\n",
    "  if i>=150:\n",
    "    c=torch.tensor(-4, dtype=dtype)\n",
    "  if i>=300:\n",
    "    c=torch.tensor(0, dtype=dtype)\n",
    "  c_vec.append(c)\n",
    "\n",
    "\n",
    "# for use with sklearn\n",
    "c_vec_=[]\n",
    "c_=0\n",
    "for i in range(n):\n",
    "  if i>=50:\n",
    "    c_=5\n",
    "  if i>=150:\n",
    "    c_=-4\n",
    "  if i>=300:\n",
    "    c_=0\n",
    "  c_vec_.append(c_)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "-Xe9esA0l7GP"
   },
   "source": [
    "## Train models"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "ZNyqSy8Cl-dW"
   },
   "source": [
    "### Adam"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "id": "7Rdde7u10aMn"
   },
   "outputs": [],
   "source": [
    "dtype = torch.float\n",
    "#device = torch.device(\"cpu\")\n",
    "\n",
    "learning_rate=1\n",
    "iter=400\n",
    "loss_values=[]\n",
    "x = torch.tensor(5, dtype=dtype, requires_grad=True)\n",
    "x_values=[x.item()]\n",
    "loss_optimal=[]\n",
    "\n",
    "#optimizer = optim.Adagrad([x], lr=learning_rate)\n",
    "optimizer = optim.Adam([x], lr=learning_rate)\n",
    "\n",
    "for i in range(iter):\n",
    "    #print(i)\n",
    "    if i >=1:\n",
    "      optimizer.param_groups[0]['lr']=learning_rate/np.sqrt(i)\n",
    "    loss = cost(a,b,c_vec[i],x)\n",
    "    loss_values.append(loss.item())\n",
    "    loss_optimal.append(np.log(5.0)+np.log(2.0))\n",
    "    loss.backward()\n",
    "    optimizer.step()\n",
    "    optimizer.zero_grad()\n",
    "    x_values.append(optimizer.param_groups[0]['params'][0].item())\n",
    "\n",
    "    # manually perform\n",
    "    #with torch.no_grad():\n",
    "    #    x -= learning_rate * x.grad\n",
    "\n",
    "        # Manually zero the gradients after updating weights\n",
    "    #x.grad = None\n",
    "\n",
    "loss = cost(a,b,c_vec[i],x)\n",
    "loss_values.append(loss.item())\n",
    "loss_optimal.append(np.log(5.0)+np.log(2.0))\n",
    "\n",
    "loss_adam=loss_values\n",
    "x_adam=x_values"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "uRFrVQ0ZmC25"
   },
   "source": [
    "### Adagrad"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "id": "z11Oj1b0fjGF"
   },
   "outputs": [],
   "source": [
    "dtype = torch.float\n",
    "#device = torch.device(\"cpu\")\n",
    "\n",
    "learning_rate=1\n",
    "iter=400\n",
    "loss_values=[]\n",
    "x = torch.tensor(5, dtype=dtype, requires_grad=True)\n",
    "x_values=[x.item()]\n",
    "\n",
    "optimizer = optim.Adagrad([x], lr=learning_rate)\n",
    "#optimizer = optim.Adam([x], lr=learning_rate)\n",
    "\n",
    "for i in range(iter):\n",
    "    #print(i)\n",
    "    loss = cost(a,b,c_vec[i],x)\n",
    "    loss_values.append(loss.item())\n",
    "    loss.backward()\n",
    "    optimizer.step()\n",
    "    optimizer.zero_grad()\n",
    "    x_values.append(optimizer.param_groups[0]['params'][0].item())\n",
    "\n",
    "    # manually perform\n",
    "    #with torch.no_grad():\n",
    "    #    x -= learning_rate * x.grad\n",
    "\n",
    "        # Manually zero the gradients after updating weights\n",
    "    #x.grad = None\n",
    "\n",
    "loss = cost(a,b,c_vec[i],x)\n",
    "loss_values.append(loss.item())\n",
    "\n",
    "loss_adagrad=loss_values\n",
    "x_adagrad=x_values"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "OuI8c1q7mFhd"
   },
   "source": [
    "### HT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "id": "Li5ApGK_X635"
   },
   "outputs": [],
   "source": [
    "dtype = torch.float\n",
    "#device = torch.device(\"cpu\")\n",
    "\n",
    "learning_rate=1\n",
    "iter=400\n",
    "loss_values=[]\n",
    "x = torch.tensor(5, dtype=dtype, requires_grad=True)\n",
    "y = torch.tensor(5, dtype=dtype, requires_grad=True)\n",
    "z = torch.tensor(5, dtype=dtype, requires_grad=True)\n",
    "\n",
    "\n",
    "x_values=[x.item()]\n",
    "\n",
    "#optimizer = optim.Adagrad([x], lr=learning_rate)\n",
    "#optimizer = optim.Adam([x], lr=learning_rate)\n",
    "\n",
    "#y=x\n",
    "#z=x\n",
    "#y=torch.tensor(1, dtype=dtype)\n",
    "#z=beta=torch.tensor(1, dtype=dtype)\n",
    "beta=torch.tensor(1/1.5, dtype=dtype)\n",
    "gamma=torch.tensor(1.5, dtype=dtype)\n",
    "mu=torch.tensor(1, dtype=dtype)\n",
    "Nt=torch.tensor(1, dtype=dtype)\n",
    "alpha=torch.tensor(1, dtype=dtype)\n",
    "eta=torch.tensor(1, dtype=dtype)\n",
    "\n",
    "x.grad = None\n",
    "\n",
    "for i in range(iter):\n",
    "    #print(i)\n",
    "    loss = cost(a,b,c_vec[i],x)\n",
    "    loss_values.append(loss.item())\n",
    "    loss.backward()\n",
    "    Nt=b**2\n",
    "    alpha=mu/Nt\n",
    "    eta=gamma/Nt\n",
    "    #optimizer.step()\n",
    "    #optimizer.zero_grad()\n",
    "\n",
    "    # manually perform\n",
    "    with torch.no_grad():\n",
    "        #xg=x.grad\n",
    "        y=x-alpha*x.grad\n",
    "        z=z-eta*x.grad\n",
    "        x.data=beta*z+(1-beta)*y\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "    x_values.append(x.item())\n",
    "    x.grad = None\n",
    "\n",
    "loss = cost(a,b,c_vec[i],x)\n",
    "loss_values.append(loss.item())\n",
    "\n",
    "loss_ht=loss_values\n",
    "x_ht=x_values"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "U0QQgwqemIQw"
   },
   "source": [
    "### Plots for f_t and x_t"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 327
    },
    "id": "_9bikQTSWArb",
    "outputId": "480f1191-c198-4323-8d58-34242cc6e9be"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, '$x_t$')"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(9, 3))\n",
    "plt.plot(c_vec, color='gray', alpha=0.8)\n",
    "plt.plot(x_adam, '-', color='tab:green', alpha=0.8)\n",
    "plt.plot(x_adagrad, '-', color='tab:orange', alpha=0.8)\n",
    "plt.plot(x_ht, '-', color='k', alpha=0.8)\n",
    "plt.legend(['$x^*_t$','$x_t$ (Adam)','$x_t$ (Adagrad)','$x_t$ (HT)'])\n",
    "ax.set_xlabel('$t$')\n",
    "ax.set_ylabel('$x_t$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 327
    },
    "id": "re0MfAyOVtcP",
    "outputId": "6cd2da87-1d31-4e00-db0f-0538fbd9ca54"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x15f5cc980>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(9, 3))\n",
    "plt.plot(loss_adam, color='tab:green', alpha=0.8)\n",
    "plt.plot(loss_adagrad, color='tab:orange', alpha=0.8)\n",
    "plt.plot(loss_ht, color='k', alpha=0.8)\n",
    "ax.set_xlabel('$t$')\n",
    "ax.set_ylabel('$f_t$')\n",
    "plt.legend(['$f_t$ (Adam)','$f_t$ (Adagrad)','$f_t$ (HT)'])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "kIaUMUZNnHab"
   },
   "source": [
    "## Compute regret optimal values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "tZTYyPO9Y_vF",
    "outputId": "06f17add-e3d0-410d-eb29-8531f972182e"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 400/400 [00:18<00:00, 21.37it/s] \n",
      "/var/folders/2q/h18fp5w514v9v5zm3s1fdtmc0000gp/T/ipykernel_51274/2450680231.py:5: DeprecationWarning: __array_wrap__ must accept context and return_scalar arguments (positionally) in the future. (Deprecated NumPy 2.0)\n",
      "  return np.log(a)+np.log(np.exp(-b*(x-c))+np.exp(b*(x-c)))\n"
     ]
    }
   ],
   "source": [
    "a = 5\n",
    "b = 7\n",
    "c = 0\n",
    "x = 5\n",
    "\n",
    "learning_rate=1\n",
    "iter=400\n",
    "loss_values=[]\n",
    "all_x=[]\n",
    "all_f=[]\n",
    "\n",
    "for i in tqdm(range(0,iter)):\n",
    "  function = lambda x: cum_cost_(a,b,c_vec_,x,i)\n",
    "  min_func = minimize(function, 5.0, method=\"BFGS\", tol=1e-3)\n",
    "  optimal_x = min_func.x[0]\n",
    "  min_cost = min_func.fun\n",
    "  all_x.append(optimal_x)\n",
    "  all_f.append(min_cost)\n",
    "\n",
    "min_cum_cost_vec=all_f #this is used for regret calculation it is the cumulative cost for the best fixed optimal value in hindsight\n",
    "\n",
    "for i in range(iter):\n",
    "    loss = cost_(a,b,c_vec[i],all_x[i])\n",
    "    loss_values.append(loss)\n",
    "\n",
    "inst_loss_with_regret_optimal=loss_values #this is a weird object, its the instantaneous cost using the regret optimal fixed cost. This doesnt mean anything\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "MK0XKCvsnCg3"
   },
   "source": [
    "### plot x_t and f_t with comparison to regret optimal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 327
    },
    "id": "OSsXzX4E4LtJ",
    "outputId": "8e606539-1fdd-4b02-ad07-05d938289283"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x15f564b30>"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAv8AAAEmCAYAAAD1Iv9YAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/TGe4hAAAACXBIWXMAAA9hAAAPYQGoP6dpAACUDElEQVR4nOzdd3hUZfbA8e+dll5IQhJCDb2EFkJJ6IKIbVXUta+6lp+KBcviKhZEBWVXFndxXXtZC7qrqLsLCiqE3gm9QyABQoCQXqb+/riZyQykZ1qS83mePN47mbn3ZZzMnHnvec9RbDabDSGEEEIIIUSLp/H1AIQQQgghhBDeIcG/EEIIIYQQrYQE/0IIIYQQQrQSEvwLIYQQQgjRSkjwL4QQQgghRCshwb8QQgghhBCthAT/QgghhBBCtBIS/AshhBBCCNFK6Hw9AG+yWq2cPHmSsLAwFEXx9XCEEEIIIYRwC5vNRlFREQkJCWg0Nc/vt6rg/+TJk3Ts2NHXwxBCCCGEEMIjsrKy6NChQ42/b1XBf1hYGKA+KeHh4T4ejRBCCCGEEO5RWFhIx44dHfFuTVpV8G9P9QkPD5fgXwghhBBCtDh1pbbLgl8hhBBCCCFaiVY18y+EEEIIIWpmsVgwmUy+HoaohV6vR6vVNvrxEvwLIYQQQgiKi4vJzs7GZrP5eiiiFoqi0KFDB0JDQxv1eAn+hRBCCCFaOYvFQnZ2NsHBwbRt21ZKovspm83GmTNnyM7OpkePHo26AiDBvxBCCCFEK2cymbDZbLRt25agoCBfD0fUom3btmRmZmIymRoV/MuCXyGEqEWFpYKckhyKjcW+HooQQniczPj7v6b+P5KZfyGEqMGWbT/y9O9/S0CwlojHxhARlUDPNj0ZHj+cIfFDCNAG+HqIQgghRINI8C+EEDX4+sM/c/pMOQCJX2dguSuQ9afWs/7UesL0YUzqMokru15JiD7ExyMVQggh6kfSfoQQogZncgsc24c2nCZYG+jYLzIV8c3Bb3js18dYmrkUq83qiyEKIYQQDSLBvxBC1CAhrqpFeqCiZVbkb3h+xPOMTBiJpvLts8hUxAe7PmD2htmcKzvnq6EKIUSL9fnnn9O/f3+Sk5PJyMio8X5Tpkxh3bp1LrcVFRURGhrKvffeW+s5FEWhuNh9a7tsNhujR4/m6NGjbjumu0jwL4QQNbBeUOt62cJ3SIpJ4tHkR3nzkjcZmTDS8budZ3fyh5V/YO2Jtd4ephBCtFhWq5Unn3ySJUuWsHXrVgYNGlTt/TZu3Eh+fj6pqakuty9cuJDk5GS++eYbtwb3dVEUhccff5yXXnrJa+esLwn+hRCiJhcE/z+u3gZ56ixObHAsjyY/ynPDnyMqMAqAElMJb257k092fyJpQEII0UR5eXn07t2boqIirrrqKt5+++0a7/vOO+9w2223XXT7Bx98wNNPP83o0aP5+uuvHbd/++239O7dm9TUVF5++WWXx9x+++2kpKQwYMAArrrqKnJzcx2/UxSFOXPmMGzYMLp27crPP//MM888w+DBg+nXrx+7d+923Pfqq69m8eLFFBUVNeVpcDtZ8CuEEDWwWlwD+CNny8n85UO63Fj1QdG/bX/+NOZPfLjrQ9acXAPA4qOLOVVyikcHP0qwPtirYxZCCHd4ZtUz5Ffke/QckQGRzBk9p8bfR0VFMWvWLL777jsWLlxIfn4+Foul2tr2K1as4KmnnnK5bffu3WRlZTF58mTMZjNz587l97//Pbm5udx3332sXbuWXr16MXfuXJfHzZ8/n5iYGABee+01Zs2axYIFCxy/Dw8PZ+PGjfzrX//immuu4euvv2bOnDnMnTuXV199lS+++AIAvV5PUlISa9asYfLkyY1+ntxNZv6FEKIGNi6evV++5DuocL10HGoI5dHkR7m///1oFfVDaVvuNl5Y+wJny856Y6hCCOFW+RX55JXnefSnPl8uNm/ezJAhQwC45557sFgs1d4vOzub+Ph4l9s++OADfve736HVarnyyis5cuQIe/fuZf369SQnJ9OrVy8A7r//fpfHff7556SkpNC/f3/ef//9i9YZ3HTTTQAkJyej0Wi48sorARgyZAhHjhxxuW98fDzZ2dl1/ju9SYJ/IYSogdVaFfzbdHoAlu/JhYM/VXv/CZ0nMGP4DEL1oQBkFWXx4toXySnJ8fxghRDCjSIDIokKjPLoT2RAZJ3j2LJlC0OGDGHdunXs3r2b2bNnk5WVddH9goODKSsrc+ybTCY+++wzPv30U7p06UL37t0pLS3lww8/xHZBSqez1atXs2DBApYsWcLOnTuZN28e5eXlLvcJDFQrv2m1WgICqvq9aLVazGazy33Ly8v9rmOypP0IIUQNbNaqDwhLQDja0vPsOVVKzurPie97HWgunj/pF9OPV0a+wmsbXyOnNIezZWd5ce2LPDfiOTqGdfTm8IUQotFqS8fxFpvNxrZt20hOTqaoqIiJEycyc+bMau87YMAA9u3bR0JCAgDff/89Xbt2Zf369Y777Nq1iwkTJvDUU09xzz33cODAAXr27Mn777/vuM/58+cJDw8nKioKo9HIO++806R/w969exk4cGCTjuFuMvMvhBA1cA7+Bw8ZAAY1f3/F5r1wYkuNj2sX2o6X0l5yBPv5Ffm8tPYljhb4X8k3IYTwVwcPHiQ6OprIyEg2bdrkSP+pzg033MCSJUsc+x988MFFC4CTkpJISEhgzZo1vPvuu1x99dWkpaWhcZrIufzyy+nevTu9e/fmsssuq7G6UH1kZmY6zutPFFtt1z5amMLCQiIiIigoKCA8PNzXwxFC+LnHfz+Un5duB+CRZ//Au2//GwpPktwplHdn3A2TZ9f6+CJjEbM3zOZIgZoDGqYP48XUF+kYLlcAhBD+pby8nKNHj5KYmOhIa/EnK1euZP78+dxzzz2OHHtnRUVFpKamsmHDBkJC/KPr+h//+Ed69OjBPffc49bj1vT/qr5xrsz8CyFEDZynRjp2TKBT976g1ZORVULe3nQoPFXr48MMYTw/4nl6tukJqA3BXl7/MqeKa3+cEEIIV2PGjOHbb7+tNvAHCAsLY/78+X7VVCshIYG7777b18O4iF8F/ydOnOD2228nOjqa4OBgBg0axJYtVZfWbTYbM2fOJCEhgaCgIMaNG+dST1UIIdzJ5lTqU6/TccmECRAYidVmY+WBfNjzXZ3HCNYH88ywZ+gW0Q2AAmMBs9bPIrc0t45HCiGEaIiJEyf6VYrNo48+6pJS5C/8ZkTnz59n5MiR6PV6lixZwp49e3jjjTeIjIx03Gfu3LnMmzePBQsWsGnTJuLj47n00kv9rnmCEKJlcGnUpWi55JJLIDACFIVf9+fDvv+BqbzGx9sF64N5dvizdA7rDEBeeR6vrn+VgooCD41cCCGEqJ7fBP+vv/46HTt25KOPPmLYsGF06dKFCRMm0K2bOltms9mYP38+M2bMYMqUKSQlJfHJJ59QWlrqaKYghBDu5LwkSqvT0qdPH2Lj20FAGBsziyguyIdDP9frWKGGUGaMmEH70PYA5JTmMHfTXMrNdX95EEIIIdzFb4L/H374gZSUFG688UZiY2MZPHgw7733nuP3R48eJScnh0mTJjluCwgIYOzYsaxdu7baY1ZUVFBYWOjyI4QQ9eVc7Uer0aEoijr7H9QGs8XGmsMFsOvfrosDahEREMGzw58lKjAKgEP5h3hz65tYrNU3rRFCCCHczW+C/yNHjvD222/To0cPfvrpJx544AEeffRRPv30UwByctQmOXFxcS6Pi4uLc/zuQnPmzCEiIsLx07GjVNgQQtSf88y/olE7944fPx50gaAPUlN/8o7WWvbzQjFBMTwz7BmCdGrTl625W/lg1we1Np0RQggh3MVvgn+r1UpycjKzZ89m8ODB/N///R/33Xcfb7/9tsv9FEVx2bfZbBfdZvfMM89QUFDg+KmuI5wQQtTEucOvVqv2RBw0aJC6FimoDWsOF1JhssKOrxt03E7hnfhDyh/QadRj/nL8F745+I3bxi2EEELUxG+C/3bt2tG3b1+X2/r06cPx48cBiI+PB7holj83N/eiqwF2AQEBhIeHu/wIIUR9OS/4tU8yaLVaxo4dCwFhlFu1rD9aCFkb1CsADdAvph9TB0517P/rwL9Yfny5ewYuhBBC1MBvgv+RI0eyf/9+l9sOHDhA585qdYzExETi4+NZtmyZ4/dGo5H09HTS0tK8OlYhRCvhlImjrZylB9S8f4CgNmrqD6i5/w2U1j6N2/vc7th/f+f77Dm3pzEjFUIIIerFb4L/xx9/nPXr1zN79mwOHTrEF198wbvvvsvUqerMmKIoTJs2jdmzZ7No0SJ27drFXXfdRXBwMLfeequPRy+EaIls1aT9AAwdOpTg4GAIjGDV4WIsVhscWApl5xt8jqu6XsVlXS4DwGwzM2/zPHJKql/HJIQQQjSV3wT/Q4cOZdGiRXz55ZckJSXx8ssvM3/+fG677TbHfaZPn860adN46KGHSElJ4cSJEyxdupSwsDAfjlwI0VJZXRb8Vr1dGgwGRo0aBYqGQkLYllUMFiPs+aHB51AUhTv73smAmAGA2gV47qa5lJpKm/4PEEKIFuDzzz+nf//+JCcnk5GRUeP9pkyZwrp161xuKyoqIjQ0lHvvvbfWcyiKQnFxsTuG22j2MdhsNkaPHu2xbsV+E/wDXHXVVezcuZPy8nL27t3Lfffd5/J7RVGYOXMmp06dory8nPT0dL/q5CaEaFlc6vxr9S6/GzdunLoR2Ibl+yubde1eBGZjg8+j1WiZNmSaowfAieITzN86X0qACiFaPavVypNPPsmSJUvYunUrgwYNqvZ+GzduJD8/n9TUVJfbFy5cSHJyMt98841Xg3uz2dzoxyqKwuOPP85LL73kxhFV8avgXwgh/IlLnX+t1uV3aWlp6HQ60OpZka1RvyiUnYfDvzTqXCH6EKYPnU6oPhSA7We28889/2z84IUQopnLy8ujd+/eFBUVcdVVV11UAdLZO++845ItYvfBBx/w9NNPM3r0aL7+uqoy27fffkvv3r1JTU3l5ZdfdnnM7bffTkpKCgMGDOCqq64iNzfX8btvvvmG3r17M3jwYF555RWXKwaKovDGG28wbtw4nnnmmTqPVdsYrr76ahYvXkxRUVEDnrH60dV9FyGEaKWqqfNvFxoayrBhw1i7di2nyw3syymjT7tgtexnz8lQQwni2sSHxPNkypO8uv5VzDYzSzKX0DG8IxM6TWjyP0UIIRrk2/uhNM+z5wiOginv1vjrqKgoZs2axXfffcfChQvJz8/HYrFcNBkDsGLFCp566imX23bv3k1WVhaTJ0/GbDYzd+5cfv/735Obm8t9993H2rVr6dWrF3PnznV53Pz584mJiQHgtddeY9asWSxYsIDc3Fzuv/9+1q9fT48ePZg/f/5F46ioqGDFihX1OlZtY9Dr9SQlJbFmzRomT55c69PYUDLzL4QQNXDO+ddoL54rcaT+6INYkaM27SLvCJzY2uhz9o3uy739q3JTP9z1IQfOH2j08YQQolFK86DkjGd/6vHlYvPmzQwZMgSAe+65B4ul+nTI7OxsR1l4uw8++IDf/e53aLVarrzySo4cOcLevXtZv349ycnJ9OrVC4D777/f5XGff/45KSkp9O/fn/fff9+xzsD+uB49egBw9913XzSO3//+9w06Vk1jALXMfXZ2dm1PT6NI8C+EEDWwOqX9aJSL3y7HjBnjqP+/IstpJmpnw5p+XWh8p/Fc3uVyAMxWtQLQ+fKGVxISQohGC46CkLae/QmOqnMYW7ZsYciQIaxbt47du3cze/bsapu2BgcHU1ZW5tg3mUx89tlnfPrpp3Tp0oXu3btTWlrKhx9+WGtH9dWrV7NgwQKWLFnCzp07mTdvHuXl5UDtjWXtQkND632supSXlxMUFFTn/RpK0n6EEKImTm/OOp3+ol/HxMTQv39/duzYweHTRWRVxNMxoAiOr4fzmdCmS6NPfXvf28kszGRv3l7OV5xn3pZ5vDDiBfTai8chhBBuV0s6jrfYbDa2bdtGcnIyRUVFTJw4kZkzZ1Z73wEDBrBv3z4SEhIA+P777+natSvr16933GfXrl1MmDCBp556invuuYcDBw7Qs2dP3n//fcd9zp8/T3h4OFFRURiNRt555x3H70aMGMHvf/97Dh06RPfu3fnkk09qHX9tx0pNTa1xDHZ79+5l4MCB9XquGkJm/oUQogZW5zr/OkO193Gk/gArirpU/WJnw5t+OdNpdDw+5HGiA6MBOHD+AB/v/rhJxxRCiObk4MGDREdHExkZyaZNmxzpP9W54YYbWLJkiWP/gw8+uGgBcFJSEgkJCaxZs4Z3332Xq6++mrS0NDROpZwvv/xyunfvTu/evbnssstcqgvFxcXxj3/8gyuvvJK0tDRKSkrQ6/Vq35dq1Has2NjYGscAkJmZ6Rizuym2+lx3aCEKCwuJiIigoKCA8PBwXw9HCOHnbp3cmZ27TgHw39Wb6dxlwEX3OX78OFOmTAFgQL8+fDj2LJhKQWuAW7+q12Xt2hzJP8ILa1/AZDUBcF//+5jYeWKTjimEEBcqLy/n6NGjJCYmEhgY6OvhXGTlypXMnz+fe+65hyuvvPKi3xcVFZGamsqGDRsICQnx2DiKiooc/aU++ugjPvjgA1avXu328/zxj3+kR48e3HPPPRf9rqb/V/WNc2XmXwghauBa6rP6dJtOnTrRtWtXAHbu2ce5duPUX1iMsPvbJo+ha2RX7h9QtRDso10fsT9vf5OPK4QQzcmYMWP49ttvqw38AcLCwpg/f77HGmPZ/fWvf2XQoEEkJSXx0Ucf8d5773nkPAkJCdUuKHYHCf6FEKIGNqe0H43m4tJydvbUH5vNxsrzcWC/7+7vwNj0Tr1jOozhisQrADDbzMzbMo+8cg+X4BNCiGZm4sSJHm/+OmPGDDIyMti1axcrV66kT58+HjnPo48+elEqkLtI8C+EEDVwzomsbsGvnXPe//L1W6F7ZVpORRHs+59bxnJbn9voG90XgPyKfOZtnofJYnLLsYUQQrQeEvwLIUQNXBf81lwcrU+fPsTGxgKwadMmSrpfU/XLnV+DpfFt3u10Gh3TkqcRE6Q2izmYf5CPdn/U5OMKIYRoXST4F0KIGjiXQ1CoubazoiiO2X+TycTafSehc5r6y+JcOPyLW8YTERDBkylPoteoVyF+Of4Lvxxzz7GFEEK0DhL8CyFETVzq/Fdf6tPOJfVn+XIYeEvVLzO+AKerCE3RNcJ1AfCHuz/kcP5htxxbCCFEyyfBvxBC1MBqq7vaj11ycrKjtNrq1asxRvWCuMqFZ+czIWuD28Y1psMYJneZDFR2AN4yj0JjoduOL4QQouWS4F8IIWrilPZTW7UfAJ1Ox6hRowAoLS1l85YtMMhp9n/7F24d2u19b6dnm54AnC07y9+2/g2rzT1XF4QQQrRcEvwLIUQNGjLzDxd0+12xAjqlQZvO6g2ndkDOLreNTa/RMy15GhGGCAB2nN3Bv/b/y23HF0II0TJJ8C+EEDWwOjX50mhrn/kHSE1NxWBQ1wakp6djBRhwc9Udtn/p1vFFB0Xz2JDH0FS+lX976Fu2nN7i1nMIIYRoWST4F0KImjjN/GuUuoP/oKAgRowYAcC5c+fYtWuXWvM/RC3PSeZqOH/MrUPsF92PW/pUpRct2LaAnJIct55DCCF86fPPP6d///4kJyeTkZFR4/2mTJnCunXrHPtdunRR34edjBs3jv/+978MGjSIQYMG0bdvX3Q6nWP/pptuwmazMXr0aI93C/YVCf6FEKIG9rQfRanfzD9Uk/qjM0D/G6vusH2hG0eourrr1QyPHw5AqbmUeVvmUWGpcPt5hBDC26xWK08++SRLlixh69atDBo0qNr7bdy4kfz8fFJTU+t13IyMDDIyMli8eDGRkZGO/a+++gpFUXj88cd56aWX3Pgv8R8S/AshRE0qJ/5rq/F/oTFjxjhasq9YsQKbzQZ9rgZDqHqHg0uh+Ixbh6koCg8MfICEkAQAjhUe4/2d76vnFkKIZiovL4/evXtTVFTEVVddxdtvv13jfd955x1uu+02t5376quvZvHixRQVFbntmP6i5paVQgjRyjlm/hswTRIZGcmgQYPYunUrx48f5+jRo3Tt2hX6XQvbPgOrGXZ8BWkPu3Wswfpgnkh5ghmrZ1BhqWBl9kp6tunJpZ0vdet5hBCtwx133MG5c+c8eo7o6Gj++c9/1vj7qKgoZs2axXfffcfChQvJz8/HYrGgreZK7IoVK3jqqacuuv2GG24gMDDQsX/o0KF6jU2v15OUlMSaNWuYPHlyvR7TXEjwL4QQNbBVLvjVKPWf+QcYP348W7duBdQPpK5du0LS9bDja7AYYe8PMPg2CGrj1vF2DOvIAwMe4M1tbwLw8a6P6RLehR5terj1PEKIlu/cuXPk5ub6ehhs3ryZIUOGAHDPPffw5ZdfVhv8Z2dnEx8ff9Ht//73v0lKSnLsO6dm1iU+Pp7s7OyGD9rP+U3az8yZM1EUxeXH+X+izWZj5syZJCQkEBQUxLhx49i9e7cPRyyEaOkamzYzduxYx/aKFSvUjeAoNf0HwFwBO//dxNFVL619GlckXqGexqY2ACuoKPDIuYQQLVd0dDSxsbEe/YmOjq5zHFu2bGHIkCGsW7eO3bt3M3v2bLKysi66X3BwMGVlZW59DsrLywkKCnLrMf2BX8389+vXj59//tmx7/zNbu7cucybN4+PP/6Ynj178sorr3DppZeyf/9+wsLCfDFcIUQLZ4/9NQ2cJklISKBnz54cOHCAPXv2cPr0aeLi4mDgLbDnezX1Z/ciGHgzBLj//eu2PrdxOP8w+8/vJ688j79t+xvPDn8WTUPyl4QQrVpt6TjeYrPZ2LZtG8nJyRQVFTFx4kRmzpxZ7X0HDBjAvn37SEhIcNv59+7dy8CBA912PH/hV58EOp2O+Ph4x0/btm0B9X/+/PnzmTFjBlOmTCEpKYlPPvmE0tJSvvjCvV0zhRDCzj7z37CkH9X48eMd2+np6epGaFvoVZk7aixRvwB4gE6j4/EhjzsagO08u5Ov9n/lkXMJIYSnHDx4kOjoaCIjI9m0aZMj/ac6N9xwA0uWLHHbuTMzMwFcUoZaCr8K/g8ePEhCQgKJiYncfPPNHDlyBICjR4+Sk5PDpEmTHPcNCAhg7NixrF271lfDFUK0cPaZf6WBOf9QTclPu0G3Va0g3vE1GEsbP8BatAlsw7Qh0xwNwL479B2bcjZ55FxCCOEJPXv25PDhwwDExMTwn//8h//973/V3veuu+5iyZIllJSUOG7LzMy8KHhfsWIFV111lWO/S5cunD179qLj/eMf/6h2AXFL4DfB//Dhw/n000/56aefeO+998jJySEtLY1z586Rk6M2rImLi3N5TFxcnON31amoqKCwsNDlRwgh6svmVOe/obp37+64/Lx58+aq95/wBLXxF0BFkbr410P6Rvfltr5Vpe/eyniLU8WnPHY+IYTwlDFjxvDtt99y5ZVXVvv7sLAw5s+f77bGXAkJCdx9991uOZa/8Zvg//LLL+f666+nf//+TJw40fHN7pNPPnHc58LZN5vNVuuM3Jw5c4iIiHD8dOzY0TODF0K0SFUz/w1/rKIojtQfq9XK6tWrq345+Laqg+74Sl0A7CFXJl7J8HZqA7Aycxnztsyj3FzusfMJIYSvTJw40W1pOo8++qijZ0tL47f/qpCQEPr378/BgwcdVX8unOXPzc296GqAs2eeeYaCggLHT3Wrw4UQoiZVM/+NyfqvJfWnTRdIHKNul+bBvuovY7uDoig8OPBB2oe2B+B40XFpACaEEK2Y3wb/FRUV7N27l3bt2pGYmEh8fDzLli1z/N5oNJKenk5aWlqNxwgICCA8PNzlRwgh6sve5Kuhdf7tBg4cSJs2ai3/tWvXUlHhNMM/+I6q7e0LwWJq9DjrEqQL4okhTxCoVRvdrDqxip+O/eSx8wkhhPBffhP8P/XUU6Snp3P06FE2bNjADTfcQGFhIXfeeSeKojBt2jRmz57NokWL2LVrF3fddRfBwcHceuutvh66EKKFckyONy72R6PRMGaMOsNfXl7Ohg0bqn4Z0wM6parbxafh4LJqjuA+HcI68MDABxz7n+7+lP15+z16TiGEEP7Hb4L/7OxsbrnlFnr16sWUKVMwGAysX7+ezp07AzB9+nSmTZvGQw89REpKCidOnGDp0qVS418I4TFNTfuBWlJ/AAbfXrWd8TlYLY0+T32kJqRyVVe1yoXFZuEvW/9Cfnm+R88phGheJCXQ/zX1/5Fia0X/lwsLC4mIiKCgoEBSgIQQdRrdN5T8QiOR4QZW7Slu1DGMRiMTJkygrKyMiIgIli5d6tqa/r+Pw4mt6vYlz0OPiW4Yec0sVgsvr3+ZvXl7AegT1YfnRjyHTuNXPR+FEF5msVg4ePAgwcHBtG3btkmTHsJzbDYbZ86cobS0lB49erh8ntQ3zpV3eyGEqIGtiTn/AAaDgbS0NH755RcKCgrYvn07ycnJVXcYfEdV8L/tU+h2ScNbCjeAVqPl8SGP8/Sqpzlffp69eXv5Yu8X/K7f7zx2TiGE/9NqtXTo0IHs7GxHgyvhnxRFoUOHDq4TSQ0gwb8QQtTAZlX/qzQxFh8/fjy//PILoKb+uAT/CYMhvj/k7ITzx+DIcug+oWknrENEQASPJz/OrHWzMNvM/O/o/+jepjtpCTUXUBBCtHyhoaH06NEDk8lzBQhE0+n1+kYH/iDBvxBC1MhGZc5/E48zcuRItFotFouF5cuX8/jjj1ddUlcUGHI3/O8JdX/Lx9B1vEdn/wF6RfXijn538NGujwB4Z/s7dAzrSMcw6YciRGum1WqbFFgK/+c3C36FEMLfWB0z/00L/8PCwkhJSQHg1KlTHDx40PUO7ZPV2X+A/ONw5Ncmna++Lut8GaPbjwag3FLOG5vfoNRU6pVzCyGE8A0J/oUQokb2mf+mL3yzd/sFWL58uesv7bP/dls+qfrm4UGKonDfgPvoHKZWVTtVcoq3t78t1T6EEKIFk+BfCCFqYI+/NU2c+Qcc9f6hmpKfoM7+txugbucfh8Pemf0P0AbwRMoThOhDANiYs5EfDv/glXMLIYTwPgn+hRCiBlV1/pt+rNjYWJKSkgA4ePAgJ06ccL2DosCQu6r2t37sldl/gPiQeB4e9LBjf+G+hew8s9Mr5xZCCOFdEvwLIUQNHA1+3VTvutaGXwAJzrP/WV6b/QdIjkvm+h7XA2DFypvb3uRs2VmvnV8IIYR3SPAvhBA1cKS+u6nXTZ3Bvw9n/wFu6HkDg9oOAqDIWMS8zfMwWaTknxBCtCQS/AshRA3swX9Tmnw569KlC126dAEgIyODvLy8i++UkAztBqrb+Vlw+Be3nLs+NIqGRwY/QmxQLACHCw7z8e6PvXZ+IYQQnifBvxBC1KAq5999be7ts/82m41Vq1ZdfIcLZ/+3fOzV2f9QQyhPpDyBXqMH4OfjP7P8+PI6HiWEEKK5kOBfCCFqYK2c+Xdj7O9S8rPa1B9Qu/7aZ/8LsuHQz+4bQD0kRiRyX//7HPsf7PqAIwVHvDoGIYQQniHBvxBC1MQR/Lsv+u/Tpw9t27YFYMOGDZSWVtNUS1Egxanu/9ZPwGpx2xjqY2zHsVza+VIATFYT8zbPo8hY5NUxCCGEcD8J/oUQogZWD6T9aDQaxo4dC4DRaGTdunXV3/HC2f8DP7ltDPV1Z9876R7ZHYAzZWf427a/YbV5LwVJCCGE+0nwL4QQ1bBaqmbaFTc0+XJWa7dfZ0Pvqdre+gmYjW4dR130Wj1PDHmCcEM4ANvPbOdf+//l1TEIIYRwLwn+hRCiGlabU/Dv3tif5ORkQkNDAVi9ejUmUw3lNNsNhI7D1O2iHNj3X/cOpB6ig6KZljwNTeXHxbeHvmVzzmavj0MIIYR7SPAvhBDVMDvNsrur1KedXq9n1KhRABQXF7N169aa75ziNPu/7Z9gKnfrWOqjX0w/bulzi2P/rYy3OFV8yuvjEEII0XQS/AshRDUs5qrZeHfm/NvVO/Untjckjla3S/Ng9yK3j6U+ru56NcPjh6vDMJfy581/psxc5pOxCCGEaDwJ/oUQohpWq3Paj/uD/9TUVAwGAwDp6elYa6vln3JPVe7R9i/AWOL28dRFURQeHPQg7UPbA5BdnM3bGW87eiEIIYRoHiT4F0KIajin/bh7wS9AcHAww4erM+lnzpxhz549Nd85KhG6T1S3ywthp28W3Qbpgngq5SmCdEEAbMjZwHeHvvPJWIQQQjSOBP9CCFENTy74tbN3+4VaGn7ZDbkLlMq37B1fq18CfCAhNIFHBj+CgvqkfLX/K7blbvPJWIQQQjScBP9CCFENi9ns2NZoPPNWOXr0aMex6wz+IzpAryvUbWMJbP/SI2OqjyFxQ7ix540A2LDx161/Jackx2fjEUIIUX8S/AshRDXMzgt+PXSOqKgoBg5UG3llZmaSmZlZ+wOSfwdavbq96xt1AbCPXNfjOobGDQXUBcB/2vQnWQAshBDNgN8G/3PmzEFRFKZNm+a4zWazMXPmTBISEggKCmLcuHHs3r3bd4MUQrRYNqoWsioemvmHBqb+hMVBn9+o2+YKtfSnj2gUDVMHT5UFwEII0cz4ZfC/adMm3n33XQYMGOBy+9y5c5k3bx4LFixg06ZNxMfHc+mll1JUVOSjkQohWiqXBb+emvrHNfivteSn3eDbQReobu/9DxSd9szA6iFIF8QfUv5AsC4YkAXAQgjRHPhd8F9cXMxtt93Ge++9R5s2bRy322w25s+fz4wZM5gyZQpJSUl88sknlJaW8sUXX/hwxEKIlsjmVHrTE6U+7dq3b0+PHj0A2L17N7m5ubU/IDgKkq5Xty0m2PKRx8ZWH+1C28kCYCGEaEb8LvifOnUqV155JRMnTnS5/ejRo+Tk5DBp0iTHbQEBAYwdO5a1a9dWe6yKigoKCwtdfoQQoj5sHq7z78x59n/lypV1P2DgzRAQpm4f+BHyjnhmYPWUHJfMb3v9FqhaACwdgIUQwj/5VfC/cOFCtm7dypw5cy76XU6OWkkiLi7O5fa4uDjH7y40Z84cIiIiHD8dO3Z0/6CFEC2S2eK04NeDOf/QgG6/doHhMOg2ddtmg43ve2hk9Xdt92tdFgBLB2AhhPBPfhP8Z2Vl8dhjj/HZZ58RGBhY4/0unIGz2Ww1zso988wzFBQUOH6ysrLcOmYhRMtltXi+zr9djx49aNeuHQCbN2+u3zqmpCkQ0lbdPrYGTm334AjrJguAhRCiefCb4H/Lli3k5uYyZMgQdDodOp2O9PR0/vrXv6LT6Rwz/hfO8ufm5l50NcAuICCA8PBwlx8hhKgPi8Wpzr+Ho39FURyz/xaLhTVr1tT9IF0ApPy+an/Du+pVAB+SBcBCCOH//Cb4nzBhAjt37iQjI8Pxk5KSwm233UZGRgZdu3YlPj6eZcuWOR5jNBpJT08nLS3NhyMXQrREVue0H09P/dOIqj8APS+DNl3U7dO7IHO128fVULIAWAgh/JvfBP9hYWEkJSW5/ISEhBAdHU1SUpKj5v/s2bNZtGgRu3bt4q677iI4OJhbb73V18MXQrQwVucFvx7O+QcYOHAgERERAKxduxaj0VjHIwCNFobdX7W/6T1wGrevyAJgIYTwX34T/NfH9OnTmTZtGg899BApKSmcOHGCpUuXEhYW5uuhCSFaGItzzr/G8zP/Wq2WsWPHAlBWVsaGDRvq98DOaRCfpG6fP6ZW//ED13a/lmHxwwBZACyEEP7Er4P/FStWMH/+fMe+oijMnDmTU6dOUV5eTnp6OklJSb4boBCixbLaqur8ezrn365B3X7tFAWGP1C1v/kjMJW7dVyNoVE0PDToITqEdgDUBcB/2/Y3l+dVCCGE9/l18C+EEL7imvPvnbfK4cOHO6qdrVy5Equ1noFyfH/oPFLdLjkDu7/10AgbJkgXxFMpTxGiDwFgy+ktfL3/ax+PSgghWjcJ/oUQohpmc1Xw7613yoCAAEcBg/Pnz7N9ewPKdw67D+xfUrZ9DuX+0dSwXWg7piVPQ1P5JC46tIi1J6pvzCiEEMLzJPj3MqvVKnWvG2HtibXMWv0Cr6x/hfd3vs/OMzslfUB4lPPfqcZLM//QyNQfgKhE6DlZ3TYWQ8YXbh1XUwxoO4A7+t7h2H97+9scyfdtV2IhhGitJPj3klW/fsK0W/uQ1j+a//1rhq+H06zYbDZW/P0B8l5+k9K1P7Ds2DJe2fAKf0j/A9vP+LaxkWi5XOr8e6Haj92oUaMc51u+fHnDJgtS7gatQd3e9Q0U53pghI1zeeLljOs4DgCj1cifNv+J/PJ8n45JCCFaIwn+vWTbti38svIwJQUlrPh5pa+H06xYrRb+9/UBftldxv/+tsNxe3ZxNrM3zOa9He9hcsrPFsIdbM6lPr204BcgPDyclJQUAE6ePMmhQ4fq/+DQWEi6Xt22GNXFv35CURTuTbqXnm16ApBXnscbW96Qv10hhPAyCf69ZPz4sWgrn+11m4/UfyGfwGw2UlimPl82s43bQifRPbK74/c/H/+ZF9e+SEFFga+GKFog57Qybwb/0ITUH4BBt0JAZfnjAz9Cnv+k1+i1ep4c8iRRgVEAHDh/gPd3vi+pkEII4UUS/HtJXLuuDO4UAEBefikZGRm+HVAzYjJXlS1UUDiVnsHLI1/m/v73o9foAThccJiX1r3EubJzvhqmaGGc0368Ueffmb3ePzSg269dYDgMuk3dtllh/T/cOLKmiwyM5A9D/4BBo6YnrcheweKji308KiGEaD0k+PeSoJBYRvdSS/gpVis//ugfjXiaA5PRtWb5kqW/oKAwofMEXhn5Cm0C2wBwovgEr254lUKjf1Q5Ec2bzVo1G+3tmf+4uDj69u0LwIEDBzh58mTDDpB0PYTGqdtZGyBro5tH2DRdI7ry4MAHHfuf7flM1u8IIYSXSPDvJSGhcQzvGkCAXgGbhZ9//hmTSXJd68NkqnDZzz51it27dgHQJaILs9JmERscC6hfAF7b8Jp0EhVN5lzn35sLfu2alPqjM8Cw+6v21/8d/CzVMK19Gtd1vw4AK1be3Pomp4pP+XhUQgjR8knw7yUajQ5toIFhiQEoNiuFhYVs3rzZ18NqFowXBP9YzPy6uKqJUWxwLM+PeN5xBeBwwWHeznhbSoGKJnFO+8HLM//QxOAfoNsl0La3up13FPb/zy3jcqff9votKXHq4uYSUwlzN82l1FTq41EJIUTLJsG/F5n0gaR1D0CpXNzW4FzeVspiMl50269Ll7gsEowNjmXG8BkE6YIA2JCzgW8OfuO1MYqWx6XOvw9m/hMTE+nUqRMAGRkZ5OfnN+wAGg2kTq3a3/QBGP0rsNYoGh4e/DAdQjsAcLLkJG9ufVO+uAshhAdJ8O9FZn0QgzsHEKBVg4oVK1ZI1Z96MJnKL7otO+s4hw8fdrmtY1hHl06i3xz4hl1nd3lljKLl8VWdfztFURyz/1arlZUrG1EiuN0ASByjbpedh+3+0/jLLkgXxPSh0wnVhwKQcSaDL/d96eNRCSFEy+WWT7SKioq67ySwGEII1CskdzZgtZrJy8tjx44ddT+wlTO5zPxXpl+YSvn1l18uuu+g2EHc1PsmAGzYWLBtgZQAFY1i84PZ5yan/gAMfwA0OnV7x9dQfKbJ43K3uJA4Hh/yuOOL+w+Hf2BltvRDEUIIT3BL8J+WlnbRbQcOHHDHoVsUmz4EgBHdArBa1VnFX3/91ZdDahYs5qovl/0S1HKpWC0sX/rfau//m26/oX9MfwDOV5znH9v/IXXERYNZzVVNvjRarU/GkJSURHR0NADr16+nrKwRC9kj2kM/dWEt5grY9J4bR+g+STFJ3Jl0p2P/3R3vcvD8QR+OSAghWqZ6B/9PP/005eWu6Rf//e9/+fOf/0xJSclFpehuvPFG94ywBbFVNt4Z0iUABTWwWL58uQSmdTA7VUWKC9eRlKB+iTq4by9ZWVkX3V+jaJg6aCrhhnAAtuZulTriosEsVqc6/z5Y8AtqupG95r/RaGTdunWNO1Dy75waf/0EZ/xzcuayzpcxsdNEAExWE3/e/GfOlp318aiEEKJlqXfw/5e//IWCAjV94s4776SkpIR+/foRHBxMbm4ut9xyC127dmXMmDHcfPPNaH00U+bPNIFqMBoWqCGpXxcATp06xf79+304Kv9nslSl/ZgCgrmkd2TlTmmNi6bbBLZh6qCqxY5f7PuCrKKLvygIUROb03ocX+T827kl9ScwHJKrZtVZ/xb44aSDoijclXQXfaL6AJBfkc/cTXOldK8QQrhRvT/R2rdvz7Zt2wD47LPPKCkpITExkYceeojvvvuO9PR0jhw5wpdffsnDDz8s6SzV0ARGOLaHDuzs2JaqP7UzG6vSfkxBYYxLal+5U8qKWp67QbGDuDLxSvUYVjPvbH9HqoiIenOZ+fdh8D906FBCQtSrXatWrcJsNtfxiBr0uxYi1Ko6nMyAY2vdMj5302v0PJHyhKN3x7HCYyzYtkD+doUQwk3q/Yn21FNP8Zvf/MaR3//555+zceNGysrKGDNmjON+7du3Z9SoUURGRrp9sM2dtrIOPcCgvm0dqQQS/NfObK6a+Ve0Gjr1T6Vb2yCwWtixbRNnztS8gPHm3jfTLqQdAAfzD7Lk6BKPj1e0DM4dfjU+SvsB0Ov1jBw5EoCioiK2bt3auANp9Rc3/rI08ouEh4Ubwpk+dLqjdO/m05ulApAQQrhJvYP/qVOnsm3bNq666ipsNhtvvfUWaWlphIeH06dPH26++WZee+01liyR4KomuqBIx3ZYgJEBAwYAcOTIETIzM30zqGbA4tRpVavVQPsULulVeRXFWFprKoRBa+D+AVUBz1f7v+J0yWlPDVW0IFZr1YJfX878A4wfP96x3ejUH1DLfrZT33coyIa9PzRtYB50YeneHw7/wIqsFT4dkxBCtAQN+kTr168fzz77LF27dmX9+vUUFRWxevVqpk2bRps2bfj+++/57W9/66mxNnuGoGjHtqW8gEsuucSxL7P/NTMbq2b+tVoddBjK+F6R6g2mkjqfu77RfZnUeRIAFZYK3t3xriyyFnVyDv41im+D/7S0NPR6PaAG/41+/SoKjHBq/LXlI6gocsMIPWNQ7CCXCkDv7XiPPef2+HBEQgjR/DXqE+3QoUPExMQQFBTE8OHD+b//+z/efvtt1q1bR2FhobvH2GIEhrR1bFsrClxm8yT4r5nzzL9Go4GI9vTo1pX2kQFgKmPzpo11vu5u7XMrMUExAOw6t4tVJ1Z5dMyi+XMOsBWN79J+AEJCQhg6dCgAubm57N27t/EHi+0N3dWKOpQXwpZP3DBCz5ncZTKXdbkMALPNzBub3yCnJMfHoxJCiObL7dNZviqJ1xwEBlcF/0pFEQkJCfTs2ROAPXv2kJMjH2jVMTnl/Gu06ktW6TiU8b0iwGbDWlFSZ/fTIF0Q9/W/z7H/2Z7PKDGVeGbAokWwWpxm/n2c9gNuTP0BNfdfV9kzY/e3cD6zacfzsDv73snAtgMBKDYVM3fTXPn7FUKIRvL9J1orEhQS69hWKooBXFJ/mvyB3kJZzM4z/5UlZDsM5RJ76o+xpF7VpQbFDmJ4/HAACowFfLX/K3cPVbQgVudqP/h+UmPs2LGOyZUmv1eExcHAW9RtqwXW+WfpTzutRsu05Gm0D1UrfZ0oPsFftvwFi1NqlhBCiPrxm+D/7bffZsCAAYSHhxMeHk5qaqrL4mGbzcbMmTNJSEggKCiIcePGsXv3bh+OuOGCQ9pCZRChMZYCrsG/lEetntkp+NfqKoP/hMEktQ8jOlQPplLWr19PaWlpncf6Xb/fEaBVZzyXZS7jSMERj4xZNH/O1X58veAXICoqyqVIwPHjx5t2wIG3QGicup21EY6vb+IIPStYH8zTQ58mTK82K9t5dicf7/7Yt4MSQohmyPefaJU6dOjAa6+9xubNm9m8eTOXXHIJ11xzjSPAnzt3LvPmzWPBggVs2rSJ+Ph4Lr30UoqK/Hex2oU0Gh1GnQEAnUltWpOYmEinTp0AyMjIID8/31fD81vW6mb+A8PRxPVhXM8IMFdgLFe/ANQlJiiG63tcrx4XKx/u/FDqh4tqOc8qa/ykaaFbGn7Z6QNhxANV++sWgNP6Gn8UFxLHkylPolN0ACw9tpQfM3/08aiEEKJ58Zvg/+qrr+aKK66gZ8+e9OzZk1dffZXQ0FDWr1+PzWZj/vz5zJgxgylTppCUlMQnn3xCaWkpX3zxha+H3iAmvTrrrK8M/hVFcXygW63WOnPXWyPnpkYunaM7pDC+Z6S6bay52++Fruh6hSN94GD+QdKz0t01VNGC2Jy+FPrLWia3Bv8AXce7lv7c9W3Tj+lhfaL7uJTv/WTXJ2TkZvhuQEII0cz4TfDvzGKxsHDhQkpKSkhNTeXo0aPk5OQwadIkx30CAgIYO3Ysa9fW3KWyoqKCwsJClx9fs+iDAdCbjY6cYrd/oLcwZpc6/67B/5DOoYQGaMFUUu/up3qNnt8n/d6xv3D/QsrMZW4ds2j+XBf8+sfMf8eOHenWrRsAO3bs4OzZs007oKJA2qPqfwG2fgKleU0cpeeN7TiWa7pdA6hX8OZvnU9WUZaPRyX8SVnBOWwWWRMiRHX8KvjfuXMnoaGhBAQE8MADD7Bo0SL69u3rqIITFxfncv+4uLhaK+TMmTOHiIgIx0/Hjh09Ov76sAf/CjbKy84DkJSURHS02gNg/fr1lJVJIOrMOe1H0eqqfhHbD31gKKO6h4OxhOLiYrZs2VKvYybFJDEsfhgA+RX5fH/oe7eOWTR/VqvTzL+PS306c54scMuVwpge0PtKddtYApveb/oxveDm3jc7/obLzGXM3TiXgooCH49K+IOlH73GuEGJ/N8VSZw6f4yCigJZHC6EE78K/nv16kVGRgbr16/nwQcf5M4772TPnqqGLhdeerfZbLVejn/mmWcoKChw/GRl+X5myBoQ6tguLT4JqGUEx44dC4DRaGTdunU+GZu/sliqZvN1zjP/Wh0kDGZcz0i1Yom5okFXTm7rc5sjd/i/R/7LmdIzbhqxaBGc0n78odSnnUeuFKbcA4YQdXv/Yjiz3z3H9SCNomHqoKl0Ce8CQG5ZLvO2zMPk5+sWhOe98fe3KTVVsG73YRa8Mon7l93PHUvuYNryafx161/5+djP8kVRtGr+84kGGAwGunfvTkpKCnPmzGHgwIG8+eabxMfHA1w0y5+bm3vR1QBnAQEBjupB9h9fswZFOrbLi6r+PZL6U7Mac/4BOg4lrVs4Bp0GjMWkp6e7zNjWJj4knssTLwfAZDXxxb7mtX5EeJbFD9N+AHr37u1439u4cSPFxcVNP2hwFAy5S9222WDtX/269KddoC6Q6UOn0yagDQD78vbxzo53pIN3K5d19jygvgbObDlJ38JzWGwWTpWcYs3JNby38z0eWPYAL697mZ+P/Uy5udy3AxbCy/wq+L+QzWajoqKCxMRE4uPjWbZsmeN3RqOR9PR00tLSfDjChrMFRTm2jUWnHNtDhw4lJESdeatv7npr4Tzzr9HpXH/ZcQTBBi3DuoSBsaTB3U+n9JhCuEH9Urj25Fr25/n/jKfwDpcOv4r/vFU6Fwkwm821rntqkH7XQWRlamTOLjj8i3uO62HRQdH8YegfMGjUSmqrTqzi3wf/7eNRCV/q2SHEsb3piIlbT+fQNzAWvUbvuN2KlV3ndvHezveY+stUFu5bKFcDRKvhN59ozz77LKtWrSIzM5OdO3cyY8YMVqxYwW233YaiKEybNo3Zs2ezaNEidu3axV133UVwcDC33nqrr4feIJrgaMe2ueS0Y1uv1zNy5EgAioqK2Lp1q9fH5q8sphoW/AKEt4M2ndWSn6YysFkadOUkWB/MTb1ucux/svsTKf0pgAtKffpR2g+4dvutb5WrOmn1kPpI1f76f6h/U81At8huPDL4EUcztn8f+Dcrs6VyWmuldfpz1Sp6TmRpebFMy8eXfcirI1/luu7XERdclTVQbCpm0aFFTP1lKp/s/oRioxuupgnhx/zmE+306dPccccd9OrViwkTJrBhwwZ+/PFHLr30UgCmT5/OtGnTeOihh0hJSeHEiRMsXbqUsLAwH4+8YTROXX6txa455s4f6JL6U8Ul/UKru/gOHYczpkeEWrCkASU/7cZ3HE+nMLXXwuGCw6w+sbopwxUthHOlEH9o8uVs8ODBjjTGNWvWYDQa3XPgTsOh0wh1u+QMbP/SPcf1gmHthnF739sd++9sf4fd55pXI0jhHs6fGWh0/LTnPJzchm7H13Rv052be9/Mm+PfZPao2YzpMAatok4qmawmFh9dzKPLH+U/h/8j60dEi+U3n2gffPABmZmZVFRUkJuby88//+wI/EG91D1z5kxOnTpFeXk56enpJCUl+XDEjaMPrQr+KXMtqZeWloZer16WXLFiheStVrI6vQHrqmu21HEEUSF6BnYIBWMxmZmZZGZm1vv4Wo2W3/X9nWP/i31fSA6ocPn786ecf1CvgI0ePRqA0tJSNm/e7L6Dp04F+78340soPFX7/f3IlYlXMqmzWhLabDPzxuY3yC7K9vGohLdZLU6fnWHtWH24AKPZCps+gNNqERFFUegW2Y2pg6byt0v+xlVdr3KkBZWYSvhs72f8YeUf2HNuT3WnEKJZ85vgv7UICEuo2rmgnnZISAhDhw4FaHDuektmdsr51+r0F98hvj/og9XUH2MJAOnpDWvc1b9tf4bEDQHgfPl5lhxd0vgBixbBOf3LXzr8OvNI6g9AZCdIUrtgYzGqnX+bCUVRuKvfXQyOHQyoQdzrG1+XXO5WxmJ1Cv4NwZTp2rD+aKFawevXlx2fE3bRQdHc0fcO5o+fz9gOYx3pY6dKTvHSupd4e/vbkgokWhQJ/r0sMDQOW+Ubi7b84g8kSf25mNXsHIRVk/ajM0D7ZKeSn+WNCoZu63Mbmso/ie8OfScBQytns/pfh19nI0aMICBA7RjekCpX9TLkLrUCEEDmaji+wX3H9jCtRstjyY/RObwzoJYA/dOmP2G0uCk1Svg9S+Xfgs3+dxsSzYoT6t8KhSdh9fxqHxcTFMNDgx5izug59Ijs4bh9RdYKnkx/UjpJixZDgn8vCzGEUVw5e60rv7jj8NixYx2BhgT/KucOv7oLq/3YdRxOhzYBdI8NAmMJu3bt4syZhtXtbx/anks6XQJAuaWcbw9+2+gxi+bP5jR7qPGjaj92gYGBpKamApCXl8fOnTvdd3BDCAx/sGp/7V/B3HyC5yBdEE8PfZqoQPULzMH8gyzYtkAW87cS9rQfrQaCg4MBhRUn9Fi0QeodDi6FA0trfHxiRCKzRs7i90m/J1AbCKjNIOdsnMPHuz6WL5Ki2fO/T7QWLlQfSlFl8G8wFsMFs3VRUVEMGDAAgCNHjnD8+HGvj9Hf2Opa8AuORYrjnVJ/GtP99MaeNzre7JcdW0ZOSc0dpEXLZnWq9qNo/fOt0qP9QXpcCu3U9yIKsmHHV+49vodFB0Xz9NCnHX/PG3I28OW+5rOAWTSexaJ+rgYaNIwaNQqAwtIKtra5uupOq/8CBSdqPIZG0XBZl8uYN24eg9oOcty+JHMJz6x6hsyCTE8MXQiv8M9PtBYsSBdEsU69/GizWqA8/6L7SMMvVxannge66nL+AUJjISpRTf0xlYHV0qjUn8jASK7seqV6XpuFhfsWNmbIogXw1zr/zkaPHu0oQ7p8+XL3FglQFBg5Dez/9m3/hKLm9WW4S0QXHh/yuCOd74fDP/DzsZ99PCrhadbKq3YajeLyebr8cAn0vEzdMZWq+f+W2nvqRAdF88dhf+TupLsdC4Kzi7OZsWYGi48slsIcolnyz0+0FkxRFCoMagMSq80KZecvuo8E/64sTldHtNoagn+AjiPoGRdEuwgDGEvYtGkTRUVFDT7f1d2uJsIQAcC6U+s4dP5Qg48hmj+r0xUnrZ9V+7GLiIggOTkZgOzsbI4cOeLeE0R3g6Qp6ra5Ata95d7je8Gg2EHcnXS3Y/+DnR9I7nYLZ//M0GoURo0a5aiit3z5cqypj0JEB/WOuXthy0d1Hk9RFCZ3mcyc0XMca0nMVjOf7PmE+VvnU2oq9cw/RAgPkeDfB0yBam8Cq81yUcUfgI4dO9KtWzcAduzYwdmzZ706Pn9jqavaj13nVLX7ac9IMBZjsVhYs2ZNg88XpAvi+p7XO/Y/2/uZzO60Qs4LaBWN/y34tfP4ZMGQuyGojbp9dCVkbXL/OTxsUpdJXNX1KkDt7PqXLX/hWOExH49KeIrFUjXzHxwczIgRalromTNn2H3wKFzyvFM528/hxJZ6HbdjWEdeHfmq47UEsP7Uep5d/SxZhVnu/UcI4UES/PuAOVBtzmOxWbGWVr8o1fkDvTG56y2J1VIVhNWY9gMQ1x8Cw6tKftpsjQ6GJnSaQLuQdgDszdvL1lzpuNzaOH/h02pqWGviBzwe/AeEwginxb9r5jerxb92t/W5jeHxwwF1Qf9rG18jr/ziyRfR/NnTfrSVa3UuKosb2xuG3qveYLPBr69WOxFXHb1Wzx197+CplKcI1gUDaknQGWtmsCp7lRv/FUJ4jgT/PmC1z6IBxhpyaKXkZxWX9Iuaqv0AaDTQKY1BHUOJCNSAqZS1a9c2qvupTqPjlt63OPa/2PsFFqcFoKLlc5n598M6/3bx8fH07t0bgL1795KT44G8/B6TIL6yqWJBNuz8l/vP4WEaRcPUwVPpHtkdgLzyPF7f+Dpl5jIfj0y4m8Up5x9gzJgxF6+NGXAzdEhRH1B6DlbMuagAR22Gxg91SQOqsFSwIGMBn+z+RD4rhN+T4N8XgqMdm6bi09XepVevXsTFxQGwceNGiotbb4MR51bt9tzNGnUZiVajMKZHBBiLKS0tZePGjY0677D4YY5az9nF2aRnN6xxmGjmbP5d6tOZ8+x/Qxvc1YuiwMjHqxb/bv0Uiqp/7/JnAdoApg+dTmyQ2mk9szCTv279qwRrLYxj5r8y+I+MjHSsjcnKyuLw4cPqZNH4GVUpbVkbYUfDCjzEh8TzyshXGNdxnOO2xUcXM2fjHGkKJvyaf3+itVCKU/BvLqn+A1RRqqoUmM1m1q5d642h+SWXmf/aFvwCtE8BraEy9Ud9823slRNFUbi97+2O/a8PfE2FpaJRxxLNj3OpT3/s8OvMY91+ncV0h77XqNvmcljf/Bb/AkQERDB92HRHysbW3K18uOtDWdfTgjhy/p1K9F5yySWO7V9//VXdCI5S8//tzcA2vgc5uxp0LoPWwIMDH+S+/vehVdT3iZ1nd/Lcmuc4UVxzKVEhfEmCfx/QhcY5tm3FuTXezysf6M2Ac/qFTmeo/c6GYGifzIjEcAI1VjCXN6n7ae+o3qTEqZeGz5efZ/GRxY06jmh+LC4dfv37rbJr16506KBWMNm6dSsFBR7qTj30HgiKVLePpEN2/RZK+puOYR15MuVJdIqaRvjz8Z/57tB3vh2UcBt7fz6tU/DvUvLT+fO0wxAYfIe6bbPCLy9BNQ046zKx80SeG/EcYQa1oMepklM8t/o5qSwl/JJ/f6K1UEGBkZRUzmArtQT/gwcPJjxcXRy8Zs2aRuWutwTOaT/autJ+ADqPJECvIbVrOFQUc/78eXbs2NHo89/S+xZHnfDvD39PkbHh5UNFM+S84NfPZ/4VRXFMFlitVlavXu2ZEwWEwbD/q9pf8xdw6sDdnCTFJPHAwAcc+wv3L2RldusurtASWM1mpwW/VVW6YmNjSUpS160cPHiQrCyn6jxD7oJ2A9Xt4lxY8ZrL33999Y3uy+xRs+kcpq4DKDWX8vrG1/nvkf/KlSXhVyT494EQfQj5erXRl6bsPNSQb6rVahk9ejQApaWlbN682Wtj9CcNmvkH6JwG4JbUH4AOYR0cOZ1l5jIWHVzU6GOJ5sO5ylSNnaX9SI0zm+7WczLEVS7+zc+C7c23Ed7oDqNdFvb/Y/s/2HGm8RMFwvdMpnLHtn2Rr51z6o/L34hGq6b/VFbi49ga2PVNo84fGxzLSyNfYlj8MEAtLfvPPf/kHzv+gcnaPL8oi5ZHgn8fCNWHkq9Xg1ir1axWGqiBpP645vzXK/gPiYHYPozuHoHGYgSLqcndT2/oeYOju+NPx37iTA0lWkXLYaP5LPgF6N+/P1FRUQCsW7eO8vLyOh7RSBoNjLpg8W/hSc+cywuu6XYNkzpPAtSu3m9sfoPMgkzfDko0mtFYVb3JOe0H6iiLG9oWxj1btb/+bcjd16gxBOmCeHzI41zfo6pfzIqsFby24TVKTCWNOqYQ7uT/n2gtUIghhILKmX+rzQo1VPwBGDFiBAEB6n2bkrvenFksDZz5B+g8kvAgHUM6h4KxmBMnTqgVHhopOiiaKxKvANTOjl8f+LrRxxLNg83pb02j8++0H1BnOceOHQtARUUF69ev99zJYrpDUmVgYzHC6vmNSpPwB4qicHfS3Y61PeWWcl7b9Bpny1p3c8XmqqKiqtuu9oKZ/06dOtG1a1cAdu7cyblzF0y8dU6FgTer21azmv9f0biqPRpFw297/ZbHkh9zTBztOreL59c8T25pzem+QniDBP8+EKKrSvux2iy1Bv+BgYGkpqYCkJeXx86dO70yRn/i0uTLEFC/B3UZCcD4ym6/0PQrJ9d0v4ZQfSgAq7JXSYfQFs7ajBb82nm84ZezlN9DSFt1O2sDHG2+pXA1ioZHkx919AA4X36eORukXGNzZDRWXfFStBf/3dr/Rmw2W/VlcYfeC7F91e3Ck7Dqz036YpuWkMbzI553LAQ+UXyC51Y/x6Hzhxp9TCGaqnl8orUwoYZQCirTfiw2q7rAqBZe/UD3Q85BmL6+M/9tEiGsHWN7RoCpDGzWJj93IfoQru1+LaCmhCzc13xznUXDaBT/n/kHGDp0KMHBagnLlStXuiyWdztDMKQ9UrW/9m9gLK35/n7O3gMgPjgeUHt7/HnznzE10wXNrZXRXBX866oJ/utsoKnVw4QXwKBO9HB4Oez9T5PG1CuqF6+MfIWEkAQACowFvLTuJTaealwPGiGaSoJ/Hwg3hDtm/i11zPwDjB49+uLuhK2I1SX9oh7VfkCt29xlJHHhBvrEB4GxmP3793Pq1KkmjWVyl8lEB6p9GrbmbmXPuT1NOp7wXy6vOz+v9mNnMBgYOVK96lVYWMi2bds8e8LEMdBJvTJJyVnY/KFnz+dhEQERPDP8GcIN6sLPvXl7+fv2v6vpmaJZMJVX5fxrqgn+e/fuXXcDzfB2MHZ61f7av8G5xqeNgtoQ7OWRL9Mnqg8ARquReVvmSSUg4RMS/PuAQWugIjASQO0sWVz74tGIiAhHd8Ls7GyOHDni6SH6FecFvwZ9PdN+ADo7pf5UNL3qD4Beq+emXjc59j/f+7m8cbdQrmk/Si339C9evVKoKDDyMdBV/l3u+gbOHvTsOT0sPiSep4c+jUGjXmVce3ItX+770sejEvXluuD34i/tFzbQXLNmTfUH6joW+l2nbluM8POLTb6yFWoIZcbwGYxur1bxs2Hjn3v+yYe7PpQu08KrJPj3EX1ILFZFqdfMP7Tu1B97zWYAva4BwX/8AAgIqyz5WQLY3PLcje4wmo5hHQE4lH+IjTly6bZFcqnz7/+lPu1GjhyJTqeOd8WKFZ7/chreDpJ/p27brLDyz9DMCxN0b9OdaUOmOfp7/HD4B348+qOPRyXqw1jhFPzXsFC/ztQfuxEPQUwPdTs/C9bMb/L49Fo9UwdN5YaeNzhuW3psKX/e/GfKzR6q0CXEBST495GIoDYU6AxYbVYsRXWnorTu4L8qkNDq65nzD6DVQadUEmMC6dRGD8ZStm3b1uTupxpF41Ib/Mt9X8qsTQvkmvZTz3QzPxAaGsrQoUMByMnJYf/+/Z4/6YCboI3a2Igz+2DvD54/p4cNiRvCPf3vcex/vPtjNpza4MMRifowm6qaYV5Y59+u3g00dQaY8CLo1XU0HPgJ9i9p8hgVReHGnjfy0MCHHF2mt+Zu5eX1L1NQ4aHu3EI48Zvgf86cOQwdOpSwsDBiY2O59tprL/rQstlszJw5k4SEBIKCghg3bhy7d+/20YibJjIgsqriT3l+nZcT4+Pj6d27NwB79+4lJyfH00P0G86lPg36wIY9OHGMepm3ZyRUFGG1Wlm5suldPJNjkx25m6dKTrE8q3X2YGjJnGfMNZrmk/YDPpgs0Oph1BNV+xvfg9I8z5/XwyZ2nsh13dXUDxs2/rbtb+zP88KXKdFoJnOFY7ummX+tVsuYMWMAtYHmxo21XL2N7AhjnqzaX/2XJuf/243tOJZnhz9LkC4IUK8kv7DmBXJKWs/nu/ANvwn+09PTmTp1KuvXr2fZsmWYzWYmTZpESUlVQ4y5c+cyb948FixYwKZNm4iPj+fSSy+lqKjIhyNvHOfg39yI1J9qS5S1UM5BmM7QgJl/gI7DQB/k1O3XPak/iqK4zP7/+8C/qbBU1PII0dy4XHFqRmk/gKPeP3ixOWDCIOh1ubptLIb1f/fOeT3spl43MaaDGiiarCbmbprLyeLm29SspTM5lfqsLuffrt6pPwDdJ0Kfq9RtcwUse8Ftla36xfRjVtos2gS2ASCnNIcX1rzA4Xz3fMEQojp+E/z/+OOP3HXXXfTr14+BAwfy0Ucfcfz4cbZs2QKoAeD8+fOZMWMGU6ZMISkpiU8++YTS0lK++OILH4++4doEtnE0+lIX/dbd9KO1dvt1rvPfoJx/UBcidkolKSGEqCAFjGWsW7eOsrKyuh9bh15RvRwt3M9XnGfxkcVNPqbwHzantSbNpc6/XUxMDP379wfg8OHDZGVleefEw/8PAtR65hxcBtlbvHNeD1IUhfsH3E//GPX5LDYVM2fDHM6Xn/fxyER1TCanmf9avrSPGDGCwED1SnK9GmimPQbRah8ICrJh5Vy3NbbrFN6JV0a+QofQDurhjQXMWjeLjNwMtxxfiAv57SeaPS/b3q7+6NGj5OTkMGnSJMd9AgICGDt2LGvXrvXJGJsiMiCSPOdyn4Un6nxM165d6dBBfXPYunVrk3PXmwuXBb8NTfsB6DoWjaYy9cdYhNFodFv305t73+xYFPj94e8pMja/q1CiejaXBb/NJ+ffrkEzm+4S1AaGP1C1v3oemGvIp25G9Bo9Twx5gs7h6rqG3LJc5myYQ6mp+fY1aKmMzsG/ruYQJyAgwNFA8/z582zfvr32A+sMcOks1/r/uxc1ebx2MUExvJT2kiOdtNxSzusbX2dF1gq3nUMIO78M/m02G0888QSjRo0iKSkJwJHjbq/PaxcXF1dj/ntFRQWFhYUuP/4iMiCScwY1kLVYzVCPRb/OJcqsViurV6/25BD9hsW5yZehEcF/x+GgC1BTfyrU4NxdwVD70PaM6zgOgDJzGYsOuu/DQPhWc6zz78xnRQJ6XQFx6vs2Bdmw7VPvnduDgvXB/HHYH2kbpHY1PlZ0jLmb5koTMD9jqefMPzTiC3JEexj3dNX+urcgd29Dh1gjeynQ4e2GA2DFytvb3+bbg99KSWnhVn4Z/D/88MPs2LGDL7+8uLbyhfW2bTZbjTW458yZQ0REhOOnY8eOHhlvY0QGRJJXGciabRa1jXg9tMbUH+f0C11jZmD1QdBxOCmdwwjW2cBUyqpVqzCbzW4Z3w09b0CvUcf107GfOFNae98G0TzYcF7w2/yC/06dOpGYmAjAjh07yMvz0gJcjQbGPAWaysAr4wvIaxm9SaICo5gxfAZhBjW1aW/eXv627W/SBMyPmE1VX8Zqy/kHGDVqVMMbaCaOgQG/VbetZlj2IpS77yq8XqtnWvI0JneZ7Ljtq/1f8f7O96WqnHAbvwv+H3nkEX744QeWL1/uSHEBtdoNcNEsf25u7kVXA+yeeeYZCgoKHD9ey3uth4iACAp1BrXWv7X+wX///v0dqVDr1q2jvLzl1wW2p/1oNApKDaXb6tR1HAadhlHd1dl/d3Y/jQ6K5orEKwAwW818feBrtxxX+JbN0jzr/DuzTxbYbDbvFgmISoRBlQvirZYWUfvfrl1oO/449I8EaNW0zQ05G/ho10cyM+snXJp86WufLAoPDyclJQWAkydPcvBgPRvUDfu/qqtbxadh+Wy3vr41ioa7+t3FbX1uc9z28/GfeWPLG1JYQriF3wT/NpuNhx9+mG+//ZZff/3VMWNll5iYSHx8PMuWLXPcZjQaSU9PJy0trdpjBgQEEB4e7vLjL8IMYWg0Os7rA9Wc/6JT9Vo8pNFoHJU8Kioq3Ja77s/s6RdNqrbYKRW0hsrUH7XbrzuvnFzT/RpC9Wou6KrsVRwrPOa2YwvfcJ7NVZrhzD/4uD/I4N9BROUEzundsOc7757fg7q36c4TQ55Aq6ivi6XHlvLtwW99PCoBYHG6oqurodSns0b9jWh1MHEmBEao+8fXw3b3Fh5RFIXfdPsNDw962NELYMvpLby87mUKjf6TwiyaJ78J/qdOncpnn33GF198QVhYGDk5OeTk5DiqsiiKwrRp05g9ezaLFi1i165d3HXXXQQHB3Prrbf6ePQNp1E0RAREcM4QoOb8m8qgrH7VI1pbwy9L5QxsTeld9WIIho7DGNktAp1iAVOZW7ufhuhDuLb7tYCaLrJw30K3HFf4h+Y689+nTx9iY2MB2LhxI6WlXlygqjPAmD9U7W98D4pbTkrcoNhBPDCwanHz1we+5pdjv/hwRAJcq/3Upzlfoz9PQ9vChBfA/rm06QM46Z6ryc5GdxjNH4f9kUCtmiZ8MP8gL6x5gdzSuisEClETvwn+3377bQoKChg3bhzt2rVz/Hz11VeO+0yfPp1p06bx0EMPkZKSwokTJ1i6dClhYWE+HHnjtQloQ17lzL8N6p36M3ToUIKD1Y6DK1euxGJp2XmA9gC9yY2WEscSEqBlWJcwqCgiNzeXffv2uWGEqsldJhMdGA2o3Rr3nNvjtmML73Nda9I8g3/nIgEmk4k1a9Z4dwAJg6B3ZX10Uymsme+28oj+YEyHMdze53bH/vs732dTziYfjkiYGzjzHxsbS9++fQE4cOAAJ082oIdDhxRIvlPdtlnh55eg5FyDxlsf/dv256W0l2gToPYCOFVyiudWP8fRgqNuP5doHfwm+LfZbNX+3HXXXY77KIrCzJkzOXXqFOXl5aSnpzuqATVHEQER5BkCsWEv91m/Nx2DwcDIkSMB3Jq77q/sM//apr5aO6eBRuco+QnuTf3Ra/Xc1Osmx/7nez+XPOBmzOaSw9u8Ovw68/mVwuH/p5YABchcDUeb3mHbn1zd7Wqu6qp+wbFi5c2tb7Ivz32TCqJhzMaq0rJaXf2+tDepkEbyneqXAFCv3v/ykrrOxc26RHTh5ZEv0z60PaD2Api5diY7zuxw+7lEy+c3wX9r5FLr32qBovrPOPj8A92L3DbzHxAKHYYytkcESmWqlbufu9EdRtMxTK0qdSj/EBtzamkbL/ya8xc3TTOd+QdITk52XB1dvXo1JpOXS1MGhsPIR6v217zpKLnbUtzW5zZGtx8NVHUBzir0nwITrYnF4hz81686XJN6Ymg0cMlzEKKWgOXUdtj8YcOOUU9tg9syK20Wvdr0AtReAK9tfI2V2S3rC7XwPAn+fahNYJuqWv82MxTWXevfbuTIkegqZzXcmbvuj+x1/puU82/XdSzRoXr6tw8BYzFHjhzh+PHjTT9uJY2i4Zbetzj2v9z3pZRna6astuZf7QdAp9MxerQamJaUlLB582bvD6LreHXRPUDpOdj4rvfH4EEaRcMDAx9gYNuBAJSYSpi9cTZny876eGStj3Paj15nqNdjunTpQpcuXQDIyMhoeFncoDYw8UWwdwLf9hkc80zz0VBDKM+NeI6hcUMBNWvgrYy3+OHwDy06DhDuJcG/D0UHRnO+smOt2Vq/Lr92oaGhDB2q/vHn5OSwf/9+j4zRH9izL7RaNwT/nUeCRqum/ri54Zddcmyyo0vjqZJTLM9qHf0YWhrnz9Hm2OTLmc+vFCoKjHpc7bkBsOcHONWy0hV0Gh2PD3mcbhHdAMgrz2P2htnS9dvLnOv8a+qZ9gNVfyM2m42VKxsxkx7f37W79fLZDZrQawiD1sATKU9waedLHbd9vvdzPt3zqfScEPUiwb8PRQdFY9RqKdbpMVtNDQr+wQ8+0L3EUeffHTP/geHQYaha8tNi8kjqj6IoLrP//z7wb6nN3Aw55/w3qrmcH0lNTcVgUGdB09PTXboXe01YHAy9t2p/1Z/BbKz5/s1QkC6Ip4c9TbuQdgCcKD7B6xtfp9zc8vux+AuzuSr41+vrN/MPTUz9sRvwW+gySt2uKIKfX/TYa1yjaLgn6R5u7nWz47bFRxfz5tY3peu0qJME/z4UHaRWhjlrCMJsNUNpHhhL6v14e71/aNndft2W82/XbQKdogLpGhMIFYXs3LmTc+fcW6GhV1QvhsUPA+B8xXkWH1ns1uMLz3NO+2mudf7tgoKCGDFiBABnz55l9+7dvhlIvynQtre6ff4YZHzum3F4UERABM8Of5bIgEhALc345tY31fd44XEWp5l/XR1Nvpw5l8XdsGFD48riKgqM+yOEq4tyObNfXePiIYqicF2P63hgwANoKsO59afW8+qGVykx1T+WEK2PBP8+FBMUA8BZQyBmW+UHQ379F4nFxMTQv39/AA4fPuxXHYzdybnDr1t0GVXZ8CsSKoo81v305t43O96Qvz/8vVz+b2ZcF/w27+AfXK8U+myyQKNRa/8750bnHfHNWDwoNjiWZ4Y9Q5BOTXPamruVd3a8IykZXmC2VH3J0jbgip1zA80mlcUNCINLZ4FOLebBvv/C3v827lj1NL7TeP4w9A+OrtN78/Yyc+1MzpW5v+yoaBkk+PehIF0QofrQypn/ykWhBdkNOobzB7onAlh/YC/1qXFHzj+oDb86p6mpP1YLGEs8kjbVPrQ94zupl5LLzGUsOrjI7ecQnuNa57/+6QP+avTo0Wg06lu+T4sExHSHQZWNGa1mWPG6R0oj+lqXiC78Yegf0GnUvPOV2Sv5555/yqJMD7O4pP00LF3PLak/oL7GRz9Vtb/mTcj1bPnX5LhkXhjxAmEGtbLX8aLjPL/mebKKWuakoGgaCf59LDowmjMBatqPDaCgYZVnmlSfuJmwx2Bum/kH6D6BPu2CiQ3TQ0URmzZtoqTE/ZdJr+9xPXqN+gH007GfOFPacjqctnjOM//NPO0HoE2bNgwaNAiA48ePk5mZ6bvBJN8JkZ3U7TP7YOe/fDcWD+oX3Y/HBj/muAK4+Ohivjv0nW8H1cJZzFVfJLX1rPZj59ayuD0nQb/rKgdlhGUvQFl+449XD93bdOfltJeJDVLTl86Vn2Pm2pnSd0JcRIJ/H4sOiuasIRAbNrXRVwPSfgA6depEYmIiADt27Gh4ibJmwK0Lfu06jkAJCHWk/piMRo90P40OiuaKxCsAMFvNfH3ga7efQ3hGSyn16cwvUn8AdAYY+7SaIw2w6YMGv/c1F8PaDeP+Afc79hfuX8jSzKU+HFHLZnFK+9EbAhr02AvL4m7a1MRuzalTIa6yEWnxafhlVlX5Og9pF9qOV0a9QmKEGhcUm4p5Zf0rbDwlPWdEFQn+fSwmKIY8fSA2FHVBWEHDPwDts/+eyl33tapSn258ueoMkDiG8b0i1bbsxmKPVUy6pvs1hOpDAViVvYrjhe7rKyA8x2p1zvlvGW+VflUhLD4Jkq5Xty1GWPknjwdGvjK+03hu73O7Y//DXR+y9oRn6sC3ds51/nX1bPLlzK1/I1o9TJxZ1eH6xBbY/EHTjlkPEQERvJj6IgNiBgBq47m/bPmLfOkUDi3jE60ZiwmKwaLRkGcIqAz+s10LjNeDX32gu5nFYnbMwCruTPsB6DaBwR1DCQ/SQkURq1evxmh0f1m2EH0I13a/FgAbNr7c96XbzyE8wOnvUNfA9AF/lZCQQM+ePQHYs2cPubm5vh3Q0HshTC2LyantsPd7347Hg67udjW/6fYbQH0feCvjLTJyM3w7qBbIaqlK+2nozD+4lsVdsWJF08vihrZVvwA4L3LPXN20Y9ZDkC6I6cOmOzpPW7Hywa4PWLhvoaw7ERL8+1pVxZ/Kcp+mMihpWFfI3r17O0qUbdy4sXElyvyUxalesdbdwX/7ZHShUYzqFgHGYkpLij3W/XRyl8lEB6qlXbfmbmXPuT0eOY9wH+e0n5aw4NfOryYL9EFq9R+7De9CUY7vxuNht/a+lQmdJgBgtpmZt2Ue+/NaboNGX3Cd+W/4361zWdy8vDx27drV9EElDIIRD1btL5/tlTQ3vUbP1EFTHV86ARYdWsQ/dvxDSs+2chL8+1hVrX+ncp8NTP3RaDSOD/QmlSjzQyZjVXMce6USt9Fooeu4ytQfG1R4LvVHr9VzU6+bHPuf7/1cZl/8ndP/HsXdrz0f8qvgH6DDEOhzlbptKoWVf27w1c/mQlEU7u1/L8PjhwNQYang9U2vSyqgG1mcgn+9PrBRx/BIIY3+N0K3S9RtYwksfQ6Mnp+oUxSF2/rcxt397kZBnUBbkbWCP236E2XmMo+fX/inlvOJ1kzZZ/7tFX+ARuX9+90HupsYTVVvTm6t9mPXfQIjEsMw6DRQUeiey7w1GN1hNB3DOgJwKP8QG3NkAZY/s7XQmf8ePXqQkJAAwJYtWygsLPTxiIDhD0JIW3U7exMc+NG34/EgjaLhkcGP0D9G7dFSYiph9obZnC457eORtQxWS9X7tz6g4Wk/AGPGjHFMNi1fvtw9EzWKol7latNF3T+fqa5z8dIX3cmJk3ks+TFH6dmMMxm8vO5lCioKvHJ+4V8k+PexNgFt0KDhjMEp+D9/rMHHcWuJMj9idvp3eGT2NbYfQVEJpHYNA2MJeWfPuOcybzU0ioZbet/i2P9y35dYWmB985bC2sKafNkpiuKYLLBYLKxe7fn84zoFhMLoJ6r2170FJS23QZFeq+fJlCfpHtkdULuAv7rhVfLL8307sBbAHTP/ERERJCcnA5Cdnc2RI25qRGcIhkkvgz5Y3T/8K+z8t3uOXQ+pCanMGD6DYJ16/sMFh3lhzQvklLTcVDtRPQn+fUyr0RIVFEVuQLBT8J/Z4ONcWKLMU7nr3mY0VaX9uD3nH9SOo90uUUt+AlQUefTKSXJsMn2i+gBwquQUy7NaZm+GlsB5Qk6jtJzgH9zYzMidOqdBj0vV7YoiWD2vxab/gLog84/D/kj70PYAnC49zewNsykxub/fSGticZ75b8SCXzuPlcWN7ATjn6naX/93OJnhvuPXoW90X15Ke4mowCgAckpzeGHNCxzOP+y1MQjfk+DfD8QGx1Ki01Ok0WCxWRsV/EPLTP0xmyoc24qnyi12n8jo7hFqH4GKQvdd5q2Goigus///PvBvKiwVtTxC+IrN2jJn/gEGDhxIZGQkAGvXrqWiwk9eg6kPQ1Ckup25Go607C/HYYYwZgyf4Uj/PFZ0jNc3vi7vCU1gca7208iZf/Dw52niGBh0m7pts8LPMxtc6KMpOoV34uWRL9MhtAMABcYCZq2bJdWnWhEJ/v1AbLBaqed0QBBmqwlKz0F5w/NwnUuUpaeneyx33Zss5qrSm1pPLbqM7kZkh54M7hQCpjKyMg9z9OhRz5wL6BXVi2HxwwD1cv/iI4s9di7RePYvgG5tLucnNBoNY8aMAaC8vJwNGzb4eESVgiJh5LSq/TVverwrqq9FB0Xz3PDnCDeEA7D//H7+suUvUo2lkZxz/nX6xs/8x8fH06ePepV23759nDp1qsljczH0Xmg/RN0uOw/LXgSz+0tN1yQmKIaX0l6id1RvAMot5czdNJeV2Su9NgbhOxL8+4H44HhAXfRrsr/h5ze8+oNzibKzZ8+ye/dut43RV4zOM/+eCv4VBXpeVpX6U17o8SsnN/e+GU3ln9/3h7+nyFjk0fOJhnNc/Wl5sT/gp6k/AF3HQaKawkhZPqz9my9H4xXtQtvx7PBnCdIFAbAtdxt/z/g7Vlvzn8DxNueZf4Oh8TP/4OHZf40GJjwPoerkH6d3wdq/uvccdQg1hPLc8Occ1acsNgtvZbzFd4e+k2p0LZwE/34gLjgOgNMBwerMP0jqTyXntB+dJ7usdp/IuF6VXRgrClnhzhzParQPbc/4TmrwVWYuY9HBRR49n2i4qpl/Hw/EQ4YPH05QkBpspqenuwRNPqUoMPJxCFALGHDoZ8hsOeWLa5IYkcj0odPRa9SutGtOruHDXR9KENZAFqcr3gZDUJOO5fEvyEFtYNIrYK8mtvc/sOcH95+nFnqtnmlDpjGp8yTHbV/u+5KPdn8kXz5bMAn+/UBciBr85xqcZv4bGfyPHj3a/SXKfMhs9nC1H7uQGNr1G0mvuCCwmNizYwunT3u29N71Pa53fND/dOwnzpSe8ej5RMM4Jv5bYNoPgMFgIC0tDYCCggK2b9/u4xE5CYlW8//tVv4Jylt+ScK+0X2ZljzNcVVw2bFlfLHvi2b/Pu5NVrPzzH/Tgv/ExEQ6deoEwLZt28jPz2/S8arVtpdro7s1b0LOTvefpxYaRcPvk37Pzb1udtz2U+ZPzN8yH5OlZVQOFK4k+PcD9pz/3IBgTPaZ//yGl/sEaNOmDYMGDQLg+PHjZGZmumGEvuOS8+/JmX+AHq6pP+np6R49XXRQNFckXgGA2Wrm6wNfe/R8omHspT5baOwP+PmVwp6XQSc1jZGy87B6vk+H4y0p8Sk8NOghR0OmHw7/wHeHvvPtoJoRs1POvyGgaWk/zmVxrVYrK1d6KB++5yS1CRiA1QzLXoBi704GKYrCdT2u48GBDzq+fG7I2cCrG16l2Fjs1bEIz5Pg3w+E6kMJ1gVTpNNTbI808hq/4NRjJcp8wOjU4ddj1X7suoxifD91/QUVRSz/5WfPng+4pvs1hOpDAViVvYrMgkyPn1PUj73aT0tN+wEYOXIk2spKRitWrPCvGWZ7UyR7+s/hX+HICp8OyVtGdxjNvf3vdewv3L+QJUeX+HBEzYdzoYvAwNAmH89rX5BHPAjt1d4ClObBsue9ugDYblzHcTw97GkCteoXp715e3lx7YucLfNeNSLheX4V/K9cuZKrr76ahIQEFEXhu+++c/m9zWZj5syZJCQkEBQUxLhx41rEolZFUdTZf0XhhF6HDRuUnIGKxn3b9uvZvAayOF1y1Go8XG5RH0i3EVfQPjIAbFa2rF/p8e6nIfoQru1+LQA2bHy29zP/CsBaMcf/hRY89R8eHk5KSgoAJ0+e5ODBgz4e0QVCYmDkY1X7q+apgVErMLHzRG7vc7tj/+PdH7P8ePOezPEGlw6/TSj1aZeUlER0dDQA69evp6ysrI5HNJJGCxNehLDKCajcvbD6Lz7pdTEodhAvpL7gqECVXZzN82ueJ6swy+tjEZ7hV8F/SUkJAwcOZMGCBdX+fu7cucybN48FCxawadMm4uPjufTSSykqav6VUux5/zkBTp1+8xrXdCMhIYGePXsCsGfPHnJzc90yRl9wyfn39Mw/oPS6jHE9IwCwluZ7pfvp5C6TiQ1SU792nt1JxpkMj59T1K01zPxDM5gs6D6xqvpPeYHPAiJfuLrb1Vzf43rH/rs73mXdyXU+HJH/s1iqXht6XeNLfdppNBrGjh0LgNFoZN06Dz7/QZHqAmD7uPcvhj3fee58tegW2Y2XR77sKEiSV57Hi+teZM+5PT4Zj3Avvwr+L7/8cl555RWmTJly0e9sNhvz589nxowZTJkyhaSkJD755BNKS0v54osvfDBa97L/gZ0MDKla9HvuUKOP5/cf6PVkNjnP/Hvh5Ro/kPGDu6nbxhKWL/X8pXa9Vs8tfaoaf/1zzz+xWP2k8korVrXg17fj8DR7YAN++l6hKDDqCQhUZyE5uhIO/+LbMXnRjT1vdKwNsmJlwbYFbMvd5uNR+S972o9Go7itOZ9z1R+Pp9LG9ICx06v21/7Nqx2AncWHxPPyyJfpFqF+JpaYSpi9YTbrT633yXiE+/hV8F+bo0ePkpOTw6RJVeWoAgICGDt2LGvXrq32MRUVFRQWFrr8+Ct78J8TEFJV7vNc49ttt5Tg3+RU6lPrjS6rGg0DLrmeNsE6ANamL6O8vLyOBzVdartUerZRr9acKD7BL8dbT3Djr2yOBb8tO/qPjY2lX79+ABw4cICTJ0/6eETVCI5SvwDYrZ4PJed8NhxvUhSF3/X9HeM7qgGo2Wbmjc1vyAxsDSyVaT9aN16yS0lJISQkBIBVq1ZhNnu4AVv3iTCwsvKO1QI/vwjFvrmCHxEQwfOpzzOw7UAATFYT87fM58fMH30yHuEezSb4z8nJASAuLs7l9ri4OMfvLjRnzhwiIiIcPx07dvT4OBsrPkTN88sJCMbomPlvfPDfo0cPEhISANiyZYtff/Gpjc2py6W7ZnHqoul9OWMrU38qCs96pfupoijc0fcOx/6/DvyLUlOpx88rataSO/xeqFlMFnQbD90uUbcrimDVG60m/UdRFO4fcD+p7VIBNQB7fePrHDrf+KvDLZW1Ml3PnVmier2eUaNGAVBcXMyWLVvcd/CaDLvfqQNwPix9DswVtT7EU4J0QUwfOp0xHdSu4DZsfLTrI77YK2Vom6tmE/zbXTgLZ7PZapyZe+aZZygoKHD8ZGX572KVdiHtADBqteTZuxLmHVG/9TeCc4kyi8Xildx1TzA55fxrvJH2AxDZiXHDB6nb5gpWLP7WK6ft2aYnaQlq3fVCYyGLDknjL1+qWvDry1F4h1fTGppi5GNqYySAY2vgwE++HY8XaRQNUwdPJTlWrQhTbilnzsY5HC9seDf4lsye86/VuvcP1+t/IxotTHwRwtTYgDP7ffqFV6fR8dDAh7iu+3WO274//D1/3/73qnWKotloNsF/fHzlzPgFs/y5ubkXXQ2wCwgIIDw83OXHX0UFRhGgVRf5ZOkru/1ZjFDQ+C8szWI2rw4Wk1Odf53Oa+cddsWtBBvUP4+Vv/zote6nt/S+BZ1G/XcuObqE3NLmu1i7ubM3t2zpaT8AXbp0oXPnzgBs376dvDw/ragTFAljnqraX/s3r9dD9yW9Rs/jQx6nb3RfAIpNxbyy/hVOFZ/y8cj8h73Dr+LmlfppaWkYDOpnc3p6uktJUY8JjIDLXgVd5YTggZ9g1zeeP28NFEXh5t43c3fS3Y4+FCuzV/L6xtcpM3uoCpLwiGYT/CcmJhIfH8+yZcsctxmNRtLT0x1dKpszRVEcqT+HtApW+7xjE1J/Bg0aRGRkJABr166losI3lwybwuyLmX/A0Hsyad3VGcaCc6fJ2LzJK+eNDY51LO4zWU0s3LfQK+cVF2sNTb6cOTcz8usrhV1GQY/KtV/GYlg5t9Wk/wAYtAamD51O98juABQYC3hlwytSh72SY+bfzZ8XwcHBDB8+HIAzZ86wZ4+X1lxEd4NxT1ftr3sLTmz1zrlrMLnLZB4f8rijQ/2Oszt4ce2L5JX76aSBuIhfBf/FxcVkZGSQkZEBqIt8MzIyOH78OIqiMG3aNGbPns2iRYvYtWsXd911F8HBwdx6662+HbibtA9tD8CpQKdyn00I/jUaDWPGqDl65eXlXslddzerpepyolcW/NoFhjNuzGj7IFjx3SdeO/W13a8lTK82Nlpzcg0Hz/tZ7fVWorVU+7FrNqk/AGmPqD0AALI2wr7/+nY8XhakC+KZYc/QKawTAGfLzvLK+lcoqCjw8ch8ryrn3/1/uD5roNntEhh0m7pts6oLgAt9e7VneLvhzBg+gxC9uhD6WOExnlv9HFlF/pteLar4VfC/efNmBg8ezODBgwF44oknGDx4MC+88AIA06dPZ9q0aTz00EOkpKRw4sQJli5dSlhYmC+H7Tb2vH+13Ke94k/TFnQ5f6A3x9Qfk3Paj9Z7aT8Ao6bcj64yb3T5L0u9trApRB/CDb1ucOx/uudTWVTlA62l2o9d3759iYlRA+oNGzZQWurHC84Dw2GMUznEdX+HouoLP7RUoYZQZgyf4fjcOFVyilfWv0KxsXHNIVsKR/Dv5px/gDFjxjiuQHv983TovdBRvfJAeSH89AwYffs32ie6D7PSZtE2qC0A58rP8cKaF9h1dpdPxyXq5lfB/7hx47DZbBf9fPzxx4D6ITxz5kxOnTpFeXk56enpJCUl+XbQbmR/Ey/QGSizd7NtZKMvu2HDhhEUFASoeYreyl13F5eZf50XZ/6B0B4jSeleWYL1dC4Htnmvuc7EThNJCFGrNR04f4ANOc3vqk2z18pm/jUajWNm0+PNjNyh03DofaW6bSqFFa+BN/Kw/UhkYCTPjXiO6EC1A+3xouPM2TinVedf29N+NB6Y+W/Tpg2DBg0C4NixYxw9etTt56iRRgMTnoeIDup+3lFY/qrPX/MdwjrwyshXSIxIBKDUXMqcDXNYmb3Sp+MStfOr4L+1SwhVgz0UhTNBlVczSs5C2flGHzMgIIDUVLU8XEFBAdu3b2/qML3KpcOvxrvBPxoN4yZU9ZVY8e93vXZqnUbHbX1uc+x/vudzTBZTLY8Q7mZtRaU+7ZpdkYDUqRBaWfDh5DafLob0lZigGJ4f8TwRBrU88aH8Q7y+8XUqLM1vjZc72P9uPTHzDz5M/QEICIPJc8AQqu5nrobNH3h3DNWIDIzkxdQXHZWozDYzb2W8xaKDi+SqtZ+S4N+P2Gf+AbIMTm3Jzx1p0nGbc+qPxWnmX+fltB+Asb99yLG9fPmvXp1lGRI3hH7RavOl3LJcaariZa0t7QdgyJAhhIaqgYVXmhk1lSHEdTHkxnfVGdFWpl1oO2aMmEGoXv1/tzdvL3/a9KdWOWFQNfPvmfDG51+QIzvBxJmgVP77tn0Gh372/jguEKQL4qmUp7i086WO2xbuX8i7O96VUqB+SIJ/PxKsDyYyIBKAgxqnb8tNzPsfOXKkY7HsihUrmtU3cZdqP14s9WnXNrEfST3UEoiHTp4ne4v3AnB74y97SbVvD35LobF5Nmtrjlrbgl/wUTOjpmo/BPrfqG5bjGoqRCsMejuHd+bZ4c8SpFPTPHee3ckbW96oWj/WStjnZ7Tu7PLlJCEhgZ491W7se/bsITfXB+WYOw6FEVUTU6x4HXL3eX8cF9BqtNyTdI/LVetfs35l7qa5rToVzR9J8O9n7LP/h7VgsRcab2LwHx4ezpAhaqfAkydPcvBg86keY7NUzbR7tdqPk3GXXuHYTl/0kVfPnRiRyNgOYwE1l/Lr/V979fytmdUe/Hsgd9if+XxmszGG3QdtuqjbZw/Clo99ORqf6RbZjWeGPUOgVq0Lvy13G3/d+tdWM/NqNhur0vU8FPyDn/yN9L8BelV+NlmMsHQGlJzzzVicKIrCb7r9hscGP+boWbP9zHYpBepnJPj3Mx3C1MU8OQHBGG2Vb9jVLPo9VniMldkrycjNoMRUUudxm2vqj8VpBk/jo+B//A33qd0WgeWr1kJFkVfPf1Pvmxwf5r8c+0U6enqLPe3Hx8PwNudmRitWrPBOM6Om0gXAJc85/k7J+AJyWmfFkV5RvXh62NMYNOr/w405G3kr4y2stmbw/7GJjMaq2WVPlPq084uyuIoCox6H+MqiJyVn1S8AZmPtj/OStPZpzBhelYrmKAVaKKVA/YEE/36mQ6ga/Fs0GgqDItUbzx9zXMYuMZXw9va3mb5yOm9lvMWcjXN4+JeHWXZsWa1v7mPHjnVsN6vg3ynnWKfT+2QMnbv1oEuXLgBszyokb8sir54/KjCKa7tfC4AVK5/s/qRZpW41V6115j84OJhhw4YBajOjvXv3+nhE9RTTA4bcrW7brLB8ts9LIfpK3+i+TB863dGEae3Jtby9/e0W/wXAJfj34Mx/9+7dad9e7cuzZcsWCgt9lI6pM8ClL1ctes/dCyv/5DdN7/pG9+WltJeIDYoF1FKgz699XkqB+gEJ/v2MvdEXwOnAyhX9VjOcP4bVZuVPm/7EiqwVLo8pNZfy/s73+XvG32t8c4+NjaVfP3Xx6IEDBzh58qQnhu92ZpcmX97P+bcbP/laQH1PXfn9P71+/qu6XuV4A911bhebT2/2+hhaG/vnZ2uq9mPnF2kNjTHoVoirnAktPAHr/+7b8fhQ/7b9eWLIE+gU9X1zZfZK3t/5foueODBWVAX/nkz7URTFpSP2qlWrPHauOgVHwWWzQadeHebgUtjuP53hO4R14OWRL9M1oisAZeYyKQXqByT49zMdwzo6tjMNTjPdZ/ez9NhS9uaps3BBuiCu73E9IxNGOu6y6sQqPtj5QY1v7s3xA93m1JdA64MFv3bjrroR9Oqb64rNe+HMAa+eX6/Vc3vf2x37n+75tFVW8vCmqmo/Ph6ID4wZM8ZR5cjvu/0602hh/DOgVxe9svc/cMzP+xV4UHJcMo8lP4am8qP+l+O/8PHuj1vsF4AKp5l/T1X7sfOL1B+7mO4w/tmq/Y3vwLG1vhvPBWoqBfrtwW9b7GvR30nw72ciAiIcOXK7NVWBb8nJrXy590vH/vSh0/ltr9/yaPKjPDHkCceb+8/Hf+anYz9Ve+zmGPw7lxr0Vc4/QJ8+fWjbrhMAGzOLKN32b6+PYVj8sKrSn6W5LD662OtjaE3sH0mtqdSnXVRUFAMHDgQgMzOTzMxM3w6oISI6uFZCSX+9Sb1Smrth7YbxyOBHHJ8RP2b+yOd7P2+RQZfZWO7Y9mTaD8CAAQOIiooCYN26dZSXl9fxCA/rOhZS7GlvNvjlZb8qexuoC7yoFOhX+7/inR3vtJoF6f5Egn8/oyiKI/Vnr2LGUhmCnDm+mnKL+uYyodME+kb3dTxmeLvhPDz4Ycf+Z3s+41jhsYuOnZiYSOfOatnKjIwMzp/3/w9Eq9PMv05r8Nk4NBoN4y6/FhQNRrOVtUsXgbHuhdbupCgKd/a70/Eh/u3Bbzlf7v//D5srewZdawz+wXVmMz093YcjaYQ+V0MntbkhZedh1Rt+kwftC2nt03hw0IOOssH/OfIf/nXgXz4elfu5zPx7eLJIo9EwZswY9bwVFaxfv96j56uX5Duh6zh121QKP82A8gKfDslZdaVAl2ctZ+6muZSaWuf6HF+R4N8P2Sv+VGh1lIZEYwNs5w6htVrRoOHGnjde9JiR7UdyRaJa9stkNfG3bX+r9tu03+Qp1pPFOfj3YdoPoHb7DQwHYMWe0z5prNI5vDMTOk8AoNxSzsJ9/pPb2dLYaH1Nvpw5FwnweVpDQykKjJ3u+Hvl6Co4UP0V0dZiTIcx3Nv/Xsf+Nwe/YdFB7xYv8DTnmX+dh2f+wc9Sf0B93Y97Rl38Duq6l2UvgsV/ZtZrKgU6c91MzpX5vlRpayHBvx9yXvR7LjSGCks5VouRuIpS+sX0o01gm2ofd2vvW+kcrs7sZxVlVZsW4ndvVnVwnvn3ZdoPVHY/jU4AYPWhQkw7vvPJbOKNPW8kWBcMwIrsFRzOv7gUrGgaq8VS1eSrlVX7sevQoQPdu3cHYNeuXZw5c8bHI2qg4CgY/VTV/po3Ib91lxmc2Hkid/e727G/cP9C/nP4Pz4ckXtVOAX/Gp3nPy+GDh1KcLD6Xrxq1SqXySqf0QeqC4CDKuOEk9tg9Ty/u/KV1j6N54Y/51oKdM1zHCk44uORtQ4S/Psh50W/xwOCKDIWA9ChvJjR7UfX+Di9Vs8DAx5wpIX8a/+/yC117T7Yt29fYmJiANiwYQOlpf59qc3iNGOh0wf4cCTqlYfRl0wCfRDFFRa2bMtQS6t5WURABDf0vMGx35AFfDklOXx78FvmbprLkyue5PHljzNj9QzeyniLX4//Sn55vodG3bxYbX7wIe4HmnXqD6h50PZGSKZS+GWW39RB95XJiZO5vU9V8YDP9n7Gj5ne61zuSSaTU86/F4J/g8Hg6IhdWFjI1q1bPX7OegmNhcteBXuq7L7/qb0v/Eyf6D7MGjnLUckurzyPF9e8yIZTG3w8spZPgn8/ZJ+9B8iwlTuaeHWqKGdo/NBaH9s1siuTukwCwGg18tGuj1wCQ41G47icbzQa+e8v/2VTzibWnFhDZkEmFqt/BT3OMym+LPVpN27cOAiMAODX/fmw9wefjOOyLpc5rhAdOH+A1SdW13r/U8WneH3j6zy2/DG+2v8VW05vIbs4m5MlJzmUf4iV2St5Z8c7PPjzg8zdNJc95/Z445/ht1yuOLXSmX9onkUCLpL2CERWTqicPQAb3/XtePzA1d2u5qZeNzn2P9r1Ef878j8fjsg9TBVOwb/GO1eKnf9G/Opqelw/tfKV3cZ34fCvvhtPDdqHtueVUa/Qs01PQI1b5m2Zx6KDi1rkonR/IcG/H4oIiHAEdhvNeZgrVx4ONkGwLqjOx9/U6ybaBKiX/LbmbmVTziaX30+YMAGjxcipklM8/8Hz/Hnzn/nrtr/y9KqnmfrrVP5z+D9UWCrc/K9qHOfuor5q8uUsNTWVgPAYUDT8vO88xn3LoNz7DV50Gh2/6/s7x/4/9/yT4sorRM5sNhv/O/I/nlr5FFtzXWel9Bo9QRe8nqxY2XJ6Cy+te4nXNr7Warsxmi1Vs8Otsc6/Xc+ePWnXrh0AmzZtoqjIu92t3cIQDBNmgrby/WPnv1p1+U+7KT2mcF336xz7n+75tNmvATA7XdXReilNdOTIkej16mtrxYoV/hWwdrsEht1Xtb98Dpzwk6sTTiICInhhxAsumQ0L9y9kQcYCKWntIb6fShXVSopJ4kTxCUwaLUdDwulaUkCcxQznDlUt5qlBsD6YO/vdyfyt8wH4aPdH9G/b3xHolcSVcFZzlnJzOeV7yzEWGzGEqpcHz5ef57O9n7E0cyn3DbiPAW0HePTfWRfnDr9ave+D/+DgYC6ZMJEl/zpBYdl51hw4y/gdX7m+wXrJoNhBDIsfxsacjRQYC/hy35fcN6BqHCaLiXd2vMOqE1ULu6MCo5jcZTLD4ocRFxKHRtFQYakgsyCTbbnbSM9OJ688D4BtudvYnrudMR3HcHOvm2tca9IS2Zy+dNJ6Y39HM6Mvv/wSi8XCkiVL+O1vf+vrYTVcTHe1/OeaN9X95a/CNQugTRefDsvXbup1E1qNln8fUEsXL9y/kDJzGbf0vqXOhe4FFQXsOruLfXn7yC7O5mzZWUfFFoPWQExQDHHBccSHxNM1oiu9onoRog/x6L/HZK6atPJG2g9ASEgIQ4cOZe3ateTm5rJ371769u1b9wO9ZdBtUHAC9i8GixF+ehau+BPE9/f1yFzotXqmDppK+9D2LNyvFrJYfWI12UXZPD7kceJD4ht0vFJTKfkV+ZSZyygzl2G2mgnRhxBmCCPMEObx16K/k+DfTyVFJ/FTplqdYkd4NF1LCtTg/fCvdQb/ACPajWBQ20FknMkgrzyPr/d/zZ397uS/R/7LP/f8k7ghcRxbfgwtWjqf6sz4q8ezN28v23K3AZBblsurG15lTIcx3NH3DsIN4Y5j22w2Dpw/wJ5zezhaeJQyUxl6rZ744Hi6R3anX0w/IgIi3PI8uM78+67Up7MrrriCJf/7AcrzWbwrj/G7voX+N1QtsPKiu/rdxY4zOyi3lPPz8Z9JikkiNSGVMnMZb2x+g51ndzrue1XXq7ix540E2jtBVgrQBtArqhe9onpxY88bWX1iNV/t/4pz5eewYmVF1grWn1zPtd2v5cquV2KooeSqyWLiSMERjhYc5Vz5OcrN5SiKQrghnNjgWNoGtaVdSDsiAiL8voKOzPxXufrqq/nyS7XHyBdffMENN9zg8QZKHtHvOjixBTJXQ0URLJ4OV8+H8ARfj8xnFEVR3xO0gXy29zMAvj/8PTklOTw46MGLrgxWWCrYnLOZldkr2XFmB1aq7yiPSc3fPnC+qhmigkKnsE70ju5N3+i+9Inq47bPCTuz0Sn492KBiHHjxrF2rdpU6/vvv/ev4F9RYPSTasnPY2vAVAb/fQLGPg09Jvp6dC4UReG6HteREJrAWxlvqRNThZk8vfJpbulzC5M6T0KjXPzeY7PZOFF8gj3n9rD73G4OnD/gmMSqSZghjPah7Wkf2p6OYR3pFN6JTmGdCDOEeeqf51cUm19do/KswsJCIiIiKCgoIDw8vO4H+FCxsZh7l96LDRshZhOzjuyiQ0g7CGsHl76kFiG3WtT/On5sYKu6La/0LO9kvIXVakZngz5RPTlwbi8am42806X8691jhOpDSWjbhkdumUxsdCSltlI2n91MTtlpbCjYgABdEEPihxIeEMHJkhwOFByiwFikliB1GrO6r2BToG1wWzqFdaZDWEeC9SFYbFZKTMUUmUspNpZQYi6hxFSC0WIiSB9EiD6UYH0ooYZQQgyhhOpDURQtH/31FTZuygTgT/+Yz+SrHrr4yfIyi8XCFVdcwblje9AZC3jskvb0GjicwEE3YAgK8XpgtOH0RpYcXQKAXjEwruNYtp7eyrkKtWyaDj1Tel5H36g+9T6m0WpmU85GVmWvotxalUcbbghncNvBdArrhEFnIL+8gJMlJ8kuyuJk8Uks1L1mJEQXQlxwHLHBscQFxxEREEGgLhCLzYLFasViNVNuLafMVE6FpYJycxkmqwlQ0CgKiqJg0BjQaw0YNAYMWgMGrZ4ATQB6rR69pulXiEqKC3j8XvW11qtHDP9efrLJx2zOHnroITZu3AjAgw8+SN++fQkMDCQwMBCDweD3X+YcjGXw66yq5kf6IOh9FcT0BH0AoAWNBhRNZWvnZvLvcoPNp7fwv6P/c5S4DdOHkZqQRkJIAkWmIg7nH2LP2T0YbdUvmA7SBhGoC0RBvZpYYr44DfFCMYExdA7vQnxIHJGGSIINauUci9WCxWqhovJ9oMxSTrmpjHJLGaXmcszWqlQQDRrHe8DpHTv57gO1BPPky1P403ve6XKbl5fHVVddhdGoPjezZs2id+/eXjl3vZmNsOpPcKpqQojYPtA5DcLi1cXBGr3aJdsP/p5Pl+byr/3/4lx5VfnPqMBohsQPISEkAQWFM2VnyCzMJLMgkxJT3a+3+ggLCCcuKI7YkFjaBEQRaggmSBeMQROADStWm/pjspgw2UwYLSZMFhNmm/pfk9WE0WqiW/skJg272S1jaoj6xrkS/PuxP676I0cL1A+pOYUmuhY1vAbu+Yr8ar8BRwW24dEvTrP3VPXVfiw2C2arBdfw3rf+8v7fmTj53rrv6AV//etf+fTjDyHviF+UUDNbzViqqVCjoKDX6lAavbzHhtlqqfbYrUWfXm35+pcTvh6GT61bt45HHnnE18NwD6tZLflpad1Vf6pjtVkxW82OLwC1URQFjaJBg6ba2VhQe2XYbDasWLHabNhsNVwp8IArrx7Oa297r5fNwoUL+fOf/+y18zWODYpO+1Xjr7rU9NlWu8qJIhSn7+8KYKv8uLY5XpuekpbWg3e+3u2x49ekvnFuM7x223okxyYD6sxGeNINddy7ehEBEYTog11uiwmKoU1AG169pgu944OrfZxW0WLQ6mt8U9coGnQaHQatgQBtAAatAb1Gj1ajRanhMU2h0Sh075Xi9uM21v/93/8xafIV6pUYL1WVqI1Oo7vo/5VG0aDX6psQ+AMojv/PNb0WHPdUFLSKFp1Gh16jr5yNU18XOo0OrUaLRtE4uow2FzGx0b4egs+NGDHCv1IZmkKjgzadHVW7RBX7e0bNf+vq37heq8egMaBTLn7fcb23+gVBp+gwaPQEaAMcnxN1vZ80Vbdu3n293nTTTY6Ov/5LUWf5w9uBn6TR1kWn0dXxmgTsrzNHTFL1uaNT7D9adIoOvf3zSVMVu3ji88nqxS+6jSEz/36s3FzOj5k/0iG0AylxQ2D3t+rlao228rK0/b9Ol6k1F9ym0WFTNOQbi8kuzSEqKIb24Z3UD0CNBhsaVm3azq79RzAaTVQYjZWXLm2VM9o2CioKKKooxGI1E6gLoE1AJAaN3vF715lvdd9kM1NUUUiZuQyL1Vw5A61Hr+hc/qtRNJgtJsxWEyar2WnbVJl0pKDVaBh72bX89s4XffL/oTb79+9n5S9LKcvcTHnhGYwmS71mzTzBZoNycxlFpmL0Gj2RAZFuv3prspooqijGaK3AarOir3wDDdYHObo11ofZaqbMrKb1mK0mLDYrGtSUHjVg0KLVaNEq6o89795W+Q+1VF56tTpdhnX+cZfI6CgeeOpNErslu+2YzdX58+dZvnw5RUVFlJeXU15eTkVFBRUV/lEZrFHKCypnQvOrUiexqdt+dNXTF8pM5ZSYSzBajOgUHYG6QEINIW4N2i02K+WmMiosRkxWY+UMr/oeoCio7wP2H+f3A+fUSuf3A5sVi81C1+69uHf6WxiCQ9021vooLS3l448/5ty5ZtCp1maD4lwoPQemErBaK9OG/fcqb7m5ghJTCRWWCpTKiakQfTCBuiC3rc2y2cBsNVFmqVDjEZsZi9WC1Wat/DxVvx5oFA2KonFc/VKvhKmfVRpFw8CUEdzyqPevBEnaTzWaW/AvhBBCCCFEfUjajxBCCCGEEMJFswz+//73v5OYmEhgYCBDhgxh1SrvLeoRQgghhBCiuWp2wf9XX33FtGnTmDFjBtu2bWP06NFcfvnlHD9+3NdDE0IIIYQQwq81u5z/4cOHk5yczNtvv+24rU+fPlx77bXMmTOn1sdKzr8QQgghhGiJWmTOv9FoZMuWLUyaNMnl9kmTJjm66zmrqKigsLDQ5UcIIYQQQojWqlkF/2fPnsVisRAXF+dye1xcHDk5ORfdf86cOURERDh+Onbs6K2hCiGEEEII4XeaVfBvd2EreZvNVm17+WeeeYaCggLHT1ZWlreGKIQQQgghhN+pf1cePxATE4NWq71olj83N/eiqwEAAQEBBAQEOPbtyxsk/UcIIYQQQrQk9vi2ruW8zSr4NxgMDBkyhGXLlnHdddc5bl+2bBnXXHNNnY8vKioCkPQfIYQQQgjRIhUVFREREVHj75tV8A/wxBNPcMcdd5CSkkJqairvvvsux48f54EHHqjzsQkJCWRlZREWFlZtmpCnFRYW0rFjR7KysqTaUAPJc9c08vw1njx3jSfPXePJc9c08vw1njx3jefr585ms1FUVERCQkKt92t2wf9NN93EuXPnmDVrFqdOnSIpKYnFixfTuXPnOh+r0Wjo0KGDF0ZZu/DwcPmDaiR57ppGnr/Gk+eu8eS5azx57ppGnr/Gk+eu8Xz53NU242/X7IJ/gIceeoiHHnrI18MQQgghhBCiWWmW1X6EEEIIIYQQDSfBvxcFBATw4osvulQgEvUjz13TyPPXePLcNZ48d40nz13TyPPXePLcNV5zee4UW131gIQQQgghhBAtgsz8CyGEEEII0UpI8C+EEEIIIUQrIcG/EEIIIYQQrYQE/0IIIYQQQrQSEvx70d///ncSExMJDAxkyJAhrFq1ytdD8jszZ85EURSXn/j4eMfvbTYbM2fOJCEhgaCgIMaNG8fu3bt9OGLfWblyJVdffTUJCQkoisJ3333n8vv6PFcVFRU88sgjxMTEEBISwm9+8xuys7O9+K/wjbqeu7vuuuui1+GIESNc7tNan7s5c+YwdOhQwsLCiI2N5dprr2X//v0u95HXXvXq89zJa696b7/9NgMGDHA0T0pNTWXJkiWO38trrnZ1PX/yuqu/OXPmoCgK06ZNc9zW3F5/Evx7yVdffcW0adOYMWMG27ZtY/To0Vx++eUcP37c10PzO/369ePUqVOOn507dzp+N3fuXObNm8eCBQvYtGkT8fHxXHrppRQVFflwxL5RUlLCwIEDWbBgQbW/r89zNW3aNBYtWsTChQtZvXo1xcXFXHXVVVgsFm/9M3yirucOYPLkyS6vw8WLF7v8vrU+d+np6UydOpX169ezbNkyzGYzkyZNoqSkxHEfee1Vrz7PHchrrzodOnTgtddeY/PmzWzevJlLLrmEa665xhFgyWuudnU9fyCvu/rYtGkT7777LgMGDHC5vdm9/mzCK4YNG2Z74IEHXG7r3bu37Y9//KOPRuSfXnzxRdvAgQOr/Z3VarXFx8fbXnvtNcdt5eXltoiICNs//vEPL43QPwG2RYsWOfbr81zl5+fb9Hq9beHChY77nDhxwqbRaGw//vij18buaxc+dzabzXbnnXfarrnmmhofI89dldzcXBtgS09Pt9ls8tpriAufO5tNXnsN0aZNG9v7778vr7lGsj9/Npu87uqjqKjI1qNHD9uyZctsY8eOtT322GM2m615vufJzL8XGI1GtmzZwqRJk1xunzRpEmvXrvXRqPzXwYMHSUhIIDExkZtvvpkjR44AcPToUXJyclyex4CAAMaOHSvP4wXq81xt2bIFk8nkcp+EhASSkpLk+QRWrFhBbGwsPXv25L777iM3N9fxO3nuqhQUFAAQFRUFyGuvIS587uzktVc7i8XCwoULKSkpITU1VV5zDXTh82cnr7vaTZ06lSuvvJKJEye63N4cX386r5+xFTp79iwWi4W4uDiX2+Pi4sjJyfHRqPzT8OHD+fTTT+nZsyenT5/mlVdeIS0tjd27dzueq+qex2PHjvliuH6rPs9VTk4OBoOBNm3aXHSf1v66vPzyy7nxxhvp3LkzR48e5fnnn+eSSy5hy5YtBAQEyHNXyWaz8cQTTzBq1CiSkpIAee3VV3XPHchrrzY7d+4kNTWV8vJyQkNDWbRoEX379nUET/Kaq11Nzx/I664uCxcuZOvWrWzatOmi3zXH9zwJ/r1IURSXfZvNdtFtrd3ll1/u2O7fvz+pqal069aNTz75xLH4SJ7H+mvMcyXPJ9x0002O7aSkJFJSUujcuTP/+9//mDJlSo2Pa23P3cMPP8yOHTtYvXr1Rb+T117tanru5LVXs169epGRkUF+fj7ffPMNd955J+np6Y7fy2uudjU9f3379pXXXS2ysrJ47LHHWLp0KYH/3879hETxgGEcf9PdTVlCSKWdFJcNr7ngilGHDgmdPESXCA9Cp4INBE96CSKok2DQUbzqxUPHjFZDRIncxe3PQVBTcEEIMcHwDz6/Q/02/+y6FrajzfcDc5mdwzsPL/isjlNWlve607R/PPZTBFVVVVZaWnrg293y8vKBb4rYKxgM2uXLl21mZib71h9yLOwoWYVCIdvc3LSVlZW81+AHx3EsHA7bzMyMmZGdmdnDhw/t5cuXlkgkrLa2Nnue3SssX3a5sHu/BAIBq6+vt6amJnv69KlFo1Hr7e1l544oX365sHe/vH//3paXly0Wi5nP5zOfz2ejo6P2/Plz8/l82fs/TftH+S+CQCBgsVjMhoeH95wfHh62a9euuTTV6bCxsWGfP382x3EsEolYKBTak+Pm5qaNjo6S4z5HySoWi5nf799zTSaTsQ8fPpDnPl+/frXFxUVzHMfMvJ2dJIvH4zY0NGRv3ryxSCSy53N2L79C2eXC7uUnyTY2Nti5P/R/frmwd7+0tLRYOp22VCqVPZqamqytrc1SqZRdunTp9O1fkf/B2LMGBgbk9/vV19enT58+qaOjQ8FgUPPz826PdqJ0dnZqZGREs7OzmpiYUGtrq86dO5fN6dmzZ6qoqNDQ0JDS6bTu3r0rx3H07ds3lycvvrW1NSWTSSWTSZmZenp6lEwm9eXLF0lHy+r+/fuqra3V69evNTU1pRs3bigajWp7e9ut2yqKw7JbW1tTZ2enxsfHNTc3p0QioatXr6qmpobsJD148EAVFRUaGRlRJpPJHuvr69lr2L3cCmXH7uXX1dWlt2/fam5uTtPT0+ru7lZJSYlevXoliZ0r5LD82Lvft/ttP9Lp2z/KfxG9ePFC4XBYgUBAjY2Ne17vhh/u3Lkjx3Hk9/t18eJF3b59Wx8/fsx+vrOzo0ePHikUCuns2bO6fv260um0ixO7J5FIyMwOHO3t7ZKOltX3798Vj8d1/vx5lZeXq7W1VQsLCy7cTXEdlt36+rpu3ryp6upq+f1+1dXVqb29/UAuXs0uV25mpv7+/uw17F5uhbJj9/K7d+9e9udndXW1WlpassVfYucKOSw/9u737S//p23/zkhS8f7OAAAAAMAtPPMPAAAAeATlHwAAAPAIyj8AAADgEZR/AAAAwCMo/wAAAIBHUP4BAAAAj6D8AwAAAB5B+QcAAAA8gvIPAPgrOjo67NatW26PAQDYhfIPAPgr3r17Z83NzW6PAQDY5YwkuT0EAODfsbW1ZcFg0La2trLnmpubbXJy0sWpAABmZj63BwAA/FtKS0ttbGzMrly5YqlUyi5cuGBlZWVujwUAMMo/AOCYlZSU2NLSklVWVlo0GnV7HADALjzzDwA4dslkkuIPACcQ5R8AcOxSqRTlHwBOIMo/AODYpdNpa2hocHsMAMA+lH8AwLHb2dmx6elpW1pastXVVbfHAQD8RPkHABy7J0+e2ODgoNXU1Njjx4/dHgcA8BPv+QcAAAA8gt/8AwAAAB5B+QcAAAA8gvIPAAAAeATlHwAAAPAIyj8AAADgEZR/AAAAwCMo/wAAAIBHUP4BAAAAj6D8AwAAAB5B+QcAAAA8gvIPAAAAeATlHwAAAPCI/wCVm1YitRwsigAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 900x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(9, 3))\n",
    "ax.plot(loss_adam, color='tab:green', alpha=0.8)\n",
    "ax.plot(loss_adagrad, color='tab:orange', alpha=0.8)\n",
    "ax.plot(loss_ht, color='k', alpha=0.8)\n",
    "#ax.plot(inst_loss_with_regret_optimal, color='tab:pink', alpha=1)\n",
    "ax.set_xlabel('$t$')\n",
    "ax.set_ylabel('$f_t$')\n",
    "ax.legend(['$f_t$ (Adam)','$f_t$ (Adagrad)','$f_t$ (HT)', r'$f_t(\\bar x_t)$ (regret optimal)'], fontsize=8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 327
    },
    "id": "5KqEJLSG1Fem",
    "outputId": "bc556e71-7e5b-4bab-eda3-232b1eaf2b13"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, '$x_t$')"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(9, 3))\n",
    "ax.plot(c_vec, color='gray', alpha=0.8)\n",
    "ax.plot(x_adam, '-', color='tab:green', alpha=0.8)\n",
    "ax.plot(x_adagrad, '-', color='tab:orange', alpha=0.8)\n",
    "ax.plot(x_ht, color='k', alpha=0.8)\n",
    "ax.plot(all_x, color='tab:pink', alpha=1)\n",
    "ax.legend(['$x^*_t$','$x_t$ (Adam)','$x_t$ (Adagrad)','$x_t$ (HT)', r'$\\bar x_t$ (regret optimal)'], fontsize=8)\n",
    "ax.set_xlabel('$t$')\n",
    "ax.set_ylabel('$x_t$')\n",
    "#ax.set_ylim(-5,6)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "-inwVuG6nSWv"
   },
   "source": [
    "### calculate cumulative averaege cost and average regret for methods and plot them"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "id": "GokNYADjkPOA"
   },
   "outputs": [],
   "source": [
    "adam_cum_vec=[]\n",
    "adagrad_cum_vec=[]\n",
    "regret_cum_vec=[]\n",
    "ht_cum_vec=[]\n",
    "lb_cum_vec=[]\n",
    "ave_min_cum_cost_vec=[]\n",
    "\n",
    "adam_cum=0\n",
    "adagrad_cum=0\n",
    "regret_cum=0\n",
    "ht_cum=0\n",
    "lb_cum=0\n",
    "for i in range(len(loss_values)):\n",
    "  adam_cum+=loss_adam[i]\n",
    "  adagrad_cum+=loss_adagrad[i]\n",
    "  ht_cum+=loss_ht[i]\n",
    "  lb_cum+=np.log(5)+np.log(2) #lower bound\n",
    "  #min cum cost for best fixed value already calculated dont need to calculate it\n",
    "\n",
    "  adam_cum_vec.append(adam_cum/(i+1))\n",
    "  adagrad_cum_vec.append(adagrad_cum/(i+1))\n",
    "  ave_min_cum_cost_vec.append(min_cum_cost_vec[i]/(i+1))\n",
    "  ht_cum_vec.append(ht_cum/(i+1))\n",
    "  lb_cum_vec.append(lb_cum/(i+1))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 327
    },
    "id": "jDA53Y6InkCy",
    "outputId": "b1411ab9-2e4c-429f-fb67-af07fefb687f"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'mean cost    $\\\\frac{1}{t}\\\\sum_{\\\\tau=1}^t f_\\\\tau$')"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(9, 3))\n",
    "ax.plot(adam_cum_vec, color='tab:green', alpha=0.8)\n",
    "ax.plot(adagrad_cum_vec, color='tab:orange', alpha=0.8)\n",
    "ax.plot(ave_min_cum_cost_vec, color='tab:pink', alpha=0.8)\n",
    "ax.plot(ht_cum_vec, color='k', alpha=0.8)\n",
    "ax.set_xlabel('$t$')\n",
    "ax.set_ylabel(r'mean cost    $\\frac{1}{t}\\sum_{\\tau=1}^t f_\\tau$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 327
    },
    "id": "XkIZdKwNovbf",
    "outputId": "689aea71-6449-4c37-b7b2-6630ac0d7ddb"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'mean regret   $\\\\frac{1}{T}\\\\cdot\\\\mathrm{Regret}(T)$')"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(9, 3))\n",
    "ax.plot(np.asarray(adam_cum_vec)-np.asarray(ave_min_cum_cost_vec), color='tab:green', alpha=0.8)\n",
    "ax.plot(np.asarray(adagrad_cum_vec)-np.asarray(ave_min_cum_cost_vec), color='tab:orange', alpha=0.8)\n",
    "ax.plot(np.asarray(ht_cum_vec)-np.asarray(ave_min_cum_cost_vec), 'k', alpha=0.8)\n",
    "ax.set_xlabel('$t$')\n",
    "ax.set_ylabel(r'mean regret   $\\frac{1}{T}\\cdot\\mathrm{Regret}(T)$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "b-49U7SBm2mT"
   },
   "source": [
    "## Combined Single Plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 928
    },
    "id": "bEnKyqgNrHK7",
    "outputId": "9236650d-f3bb-4663-9381-569af018801f"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x500 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "label_spacing=0\n",
    "\n",
    "fig, axs = plt.subplots(2, 2, figsize=(8.5, 5), layout='constrained')\n",
    "\n",
    "ax=axs[0, 0]\n",
    "ax.plot(loss_adam, color='tab:green', alpha=0.8)\n",
    "ax.plot(loss_adagrad, color='tab:orange', alpha=0.8)\n",
    "ax.plot(loss_ht, color='k', alpha=0.8)\n",
    "ax.plot(loss_optimal, '--', color='gray', alpha=1)\n",
    "ax.set_xlabel('$t$')\n",
    "ax.set_ylabel('$f_t$')\n",
    "ax.legend(['$f_t$ (Adam)','$f_t$ (Adagrad)','$f_t$ (HT)', '$f_t(x^*_t)$ (pointwise optimal)'],\n",
    "          ncol=1, fontsize=8, columnspacing=1, handlelength=1.5, labelspacing=label_spacing)\n",
    "\n",
    "ax=axs[0, 1]\n",
    "ax.plot(x_adam, '-', color='tab:green', alpha=0.8)\n",
    "ax.plot(x_adagrad, '-', color='tab:orange', alpha=0.8)\n",
    "ax.plot(x_ht, color='k', alpha=0.8)\n",
    "ax.plot(all_x, color='tab:pink', alpha=1)\n",
    "ax.plot(c_vec, '--', color='gray', linewidth=2, alpha=1)\n",
    "ax.legend(['$x_t$ (Adam)','$x_t$ (Adagrad)','$x_t$ (HT)', r'$\\bar x_T$ (regret optimal)', '$x^*_t$ (pointwise optimal)'],\n",
    "          ncol=1, fontsize=8, columnspacing=1, handlelength=1.5, labelspacing=label_spacing)\n",
    "ax.set_xlabel('$t,T$')\n",
    "ax.set_ylabel('$x$')\n",
    "\n",
    "ax=axs[1,0]\n",
    "ax.plot(adam_cum_vec, color='tab:green', alpha=0.8)\n",
    "ax.plot(adagrad_cum_vec, color='tab:orange', alpha=0.8)\n",
    "ax.plot(ht_cum_vec, color='k', alpha=0.8)\n",
    "ax.plot(ave_min_cum_cost_vec, color='tab:pink', alpha=0.8)\n",
    "ax.set_xlabel('$T$')\n",
    "ax.set_ylabel(r'$\\frac{1}{T}\\cdot \\sum_{t=1}^T f_t $')\n",
    "ax.legend(['Adam','Adagrad','HT', 'regret optimal'], ncol=2, fontsize=8, columnspacing=1, handlelength=1.5, labelspacing=label_spacing)\n",
    "\n",
    "ax=axs[1,1]\n",
    "ax.plot(np.asarray(adam_cum_vec)-np.asarray(ave_min_cum_cost_vec), color='tab:green', alpha=0.8)\n",
    "ax.plot(np.asarray(adagrad_cum_vec)-np.asarray(ave_min_cum_cost_vec), color='tab:orange', alpha=0.8)\n",
    "ax.plot(np.asarray(ht_cum_vec)-np.asarray(ave_min_cum_cost_vec), 'k', alpha=0.8)\n",
    "ax.plot(np.asarray(lb_cum_vec)-np.asarray(ave_min_cum_cost_vec), '--', color='gray', alpha=0.8)\n",
    "ax.set_xlabel('$T$')\n",
    "ax.set_ylabel(r'$\\frac{1}{T}\\cdot\\mathrm{Regret}(T)$')\n",
    "ax.legend(['Adam','Adagrad','HT', 'lower bound'], fontsize=8, columnspacing=1, handlelength=1.5, labelspacing=label_spacing)\n",
    "\n",
    "\n",
    "#plt.tight_layout()\n",
    "axs = axs.flat\n",
    "\n",
    "for n, ax in enumerate(axs):\n",
    "    ax.text(-0.05, 1.0, string.ascii_uppercase[n], transform=ax.transAxes,\n",
    "            size=12, weight='bold')\n",
    "\n",
    "plt.savefig('figure3.pdf', bbox_inches='tight', pad_inches=0)\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "opt",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

